Locally Minimal Bridge Presentations of Knots

For classical knots, many characteristics are difficult to determine from arbitrary diagrams of the knot. Bridge number is of this type. It is possible to have a bridge presentation of a knot in which the number of bridges is only locally minimal, as shown by Ozawa and Takao. Here, we give a method for beginning with an arbitrary classical knot diagram having \(n\) crossings and producing a locally minimal bridge presentation of the knot with size \(O(n^2)\). This method requires only polynomial time and space. For some classes of knots, any local minimum is also the global minimum, which was shown for the trivial knot by Otal. Because the unknot is the only knot with bridge number \(1\), unknot recognition is in \(P\).

==> anc/ALGORITHM.md <==
# Implementation notes

The target is the abstract shadow. Discard loops and select one representative
of each parallel-edge class before constructing the order, but retain every
vertex. Restricting the input rotation to those representatives gives a planar
rotation of the simple graph. Its two-page order also works for the multigraph:
parallel arcs can be drawn beside their representative and loops drawn locally.

## Paper-to-code mapping

The references below use the full arXiv version, not the shorter proceedings.

| Routine | Construction step |
| --- | --- |
| `connected` | Assemble biconnected components at cutvertices |
| `chordless_face` | Theorem 2: change the embedding at a separation pair |
| `initial` | Figure 16: degree-four outer-face initialization |
| `region` | IP-1–IP-5; bridge-block contraction; anchors and ancillary trees |
| `insert_gap` | Lemma 11: uncovered gap between consecutive anchors |
| `tangency_gaps` | Lemma 13 / Figure 12, including the obstructing marked anchor |
| `expand_piece` | Figure 13 and Lemma 14: expansion and ancillary repositioning |
| `expand_weak`, `plug` | Figure 14: tangency trees for nonsimple boundaries |
| `separating_chords` | Figure 15: split, suppress and restore boundary chords |

`shadow.py` pairs darts and checks Euler characteristic component by component.
`_plane.py` supplies rotation-system operations and an iterative Tarjan traversal.
`_construction.py` implements the table above. `verify.py` independently checks
the resulting order against the original multigraph.

## Orientation and exceptional cases

In a region, consecutive boundary edges start on page 0 and the closing edge
and interior chords on page 1. Expanding a block reflects its local rotation
and swaps the pages. If the spare-degree endpoint is at the other end, reflect
the region horizontally and reverse the returned order.

Tangency subproblems must pass through those same reflections and separating-
chord transformations. Their gaps are cleared while the interior blocks are
still contracted. Lemma 13's marked-anchor exception requires moving the
intervening ancillary groups and switching the marked edge's page. Simply moving
all vertices of a gap after expansion is incorrect; saved regression inputs
exercise this distinction. Extreme boundary vertices are handled on their free
side rather than applying a lemma that excludes them.

Length-two boundaries can occur during contraction or suppression. They represent
digons: count the extra boundary incidence at both endpoints for the degree
invariants, then restore the distinct original boundary edges when undoing the
transformation. Temporary vertices never appear in the public result.

## Complexity audit

There are `2n` PD arcs. Degree is at most four before block contraction, so local
rotation searches are constant-size operations. Face walks, Tarjan traversals
and connected-component calculations are linear in the current subgraph. No
cycle enumeration, permutation enumeration or search over recursive alternatives
is used.

Peeling removes boundary vertices. A separating-chord step either splits the
region or suppresses a vertex before recurring. Charge block expansion to its
newly exposed boundary, a tangency operation to its joining vertex, and a split
to the smaller regions it creates. The forest and gap operations concern the
corresponding anchors and ancillary groups. This is the paper's quadratic
construction accounting; the implementation allows linear scans and list splices
for these events instead of requiring a specialized dynamic sequence structure.
Sibling regions have disjoint interiors, and the total number of construction
events is linear. Summing their subproblem scans gives O(n²) time.

The independent checker compares every pair of original arcs, builds the
edge-alternation graph and tests its bipartiteness. Its time and space bounds are
O(n²). Stored nested subgraph copies on the explicit construction stack also
give O(n²) worst-case working space. The package does not promise linear space.

These bounds use the standard unit-cost graph-operation model, including ordinary
Python dictionary/set operations. Arbitrary-precision label bit lengths and
external generation of PD codes are separate costs. Recursive tasks are evaluated
by an explicit generator stack, with no change to the process recursion limit.

## Independent certification

Two edges with distinct endpoints cross on one page exactly when their endpoints
alternate along the spine. They must therefore have opposite colors in the
edge-alternation graph. Bipartiteness is both necessary and sufficient for a
two-page assignment at that order. Adding consecutive spine edges and the
last-to-first edge then supplies the subhamiltonian cycle; none can alternate
with another edge. This certifies an abstract embedding, not a knot isotopy or
the original PD rotation.

The ordinary tests exercise public input/output behavior and saved failures.
The extended audit additionally checks every recursive page certificate for
vertex coverage, edge coverage and same-page alternation, including attached
tangency subproblems. Random tests supplement the construction's proof; they do
not establish the asymptotic bound.


==> anc/README.md <==
# Subhamiltonian orders and three-page bridge sentences

Self-contained ancillary Python software for the accompanying article. This
directory contains the subhamiltonian finder and the PD-to-three-page bridge
sentence converter, together with a reverse decoder and verification tests.
It does not include bridge-reduction or bridge-minimization code.

Requires **Python 3.12 or later**. The core routines use only the standard
library. Spherogram is optional and needed only for obtaining knots from its
table, reading/writing DT codes, and the extended round-trip test.

## Quick start

Run these commands from this directory:

```
python -B example.py
python -B run_tests.py
```

No installation is necessary when importing from this directory. To install
the package for use elsewhere:

```
python -m pip install .
```

```python
from pd_subhamiltonian import subhamiltonian_order
from pd_subhamiltonian.bridge import bridge_sentence

pd = [(7, 4, 0, 5), (3, 0, 4, 1), (1, 7, 2, 6), (5, 3, 6, 2)]
order = subhamiltonian_order(pd)
sentence = bridge_sentence(pd, order)
print(order)
print(sentence)  # +afb-chd+ebf-gdh;fgdebcha
```

With Spherogram (also distributed with SnapPy):

```python
from spherogram import Link
from pd_subhamiltonian import subhamiltonian_order
from pd_subhamiltonian.bridge import bridge_sentence

pd = Link('4_1').PD_code()
order = subhamiltonian_order(pd)
sentence = bridge_sentence(pd, order)
```

For a numerical DT code:

```python
from spherogram.codecs import DTcodec
from pd_subhamiltonian.bridge import bridge_sentence

pd = DTcodec([(4, 8, 10, 2, 12, 6)]).PD_code()
sentence = bridge_sentence(pd)
```

## API and conventions

`subhamiltonian_order(pd_code)` returns a list of zero-based PD row indices.
The order is cyclic: the last vertex is followed by the first. It describes
the abstract graph shadow and may use a different planar embedding. Loops and
parallel edges are supported. Empty input returns `[]`. The implementation
uses the constructive algorithm of Bekos, Gronemann, and Raftopoulou and an
independent two-page certificate checker. See [ALGORITHM.md](ALGORITHM.md) for
the construction and its quadratic time/working-space accounting.

`bridge_sentence(pd_code, order=None, *, labels=None, normalize=True)` returns
the three-page bridge sentence. Omitting `order` invokes the finder. A supplied
order is never replaced: if it cannot be routed while retaining the PD crossing
data, `IncompatibleOrder` is raised. Thus an abstract subhamiltonian order is not
by itself a certificate of compatibility with the original PD rotation.

For a crossing `(a, b, c, d)`, `a <-> c` is the underpass and `b <-> d` is the
overpass. Each PD arc label must occur exactly twice. Input iterables are
accepted and not modified.

In the sentence:

- `+` starts a bridge on page N; `-` starts it on page S. Pages alternate.
- A bridge word starts and ends at terminal vertices. Interior letters name
  the nearest westward terminal on the binding circle.
- The portion after `;` records the cyclic order of terminals on the binding.
  Consecutive pairs in that circle word are underpasses.
- Displayed labels follow knot traversal: bridges run `a->b`, `c->d`, etc.,
  with underpasses `b->c`, `d->e`, etc., including cyclic wraparound.
- Up to 26 terminals use lowercase Roman letters. Larger alphabets use positive
  integers starting at 1, separated by periods within each word. Thus bridges
  run `1->2`, `3->4`, etc. Custom distinct single-character labels are supported.
- Internal doubled letters and trivial initial and terminal arcs are normalized
  before returning text. An initial-end cancellation switches the starting
  page. Use `normalize=False` to inspect the pre-normalization sentence.

`bridge_embedding(pd_code, order=None)` returns the explicit binding points,
bridge paths, and page assignments. Its `validate()` method checks incidence,
noncrossing page arcs, crossing neighborhoods, and reconstruction of the original
PD ports. This certificate retains the original geometry even when `.sentence()`
normalizes the displayed words. `split_pd(pd_code)` exposes the initial crossing
split and overpass merging separately.

`sentence_to_pd(sentence)` in `pd_subhamiltonian.bridge_decode` reconstructs a
PD from the sentence alone. It supports generated sentences before and after
normalization, with at most one bridge puncture over each underpass. It is not
a general decoder for arbitrary reduced bridge presentations. A normalized
crossingless unknot returns `[]`. Surviving crossings retain their crossing data;
row and arc numbering may change. `sentence_to_dt(sentence, flips=True)` uses
Spherogram to return DT data and embedding flip bits.

Malformed or nonplanar PD input raises `ValueError`. An all-over component with
no underpass endpoints raises `ClosedBridgeError` during sentence construction.
The extended round-trip validation is restricted to one-component prime knots.

## Verification

The ordinary tests require no external packages:

```
python -B run_tests.py
```

For DT -> PD -> sentence -> PD -> DT on all 249 prime knots through ten crossings:

```
python -m pip install ".[test]"
python -B tests/roundtrip_knots.py --report roundtrip-report.json
```

The comparison uses the full combinatorial diagram (crossing rotation and
over/under visits), allowing renumbering, traversal reversal, and global mirror.
It is not merely a comparison of knot polynomials. Tests also cover normalized
output, traversal labeling, and the supplied 43-crossing fixture. That fixture
is included only to test conversion, not to claim a bridge-minimization result.

## Contents and provenance

- `pd_subhamiltonian/`: the complete nine-module conversion package.
- `tests/`, `run_tests.py`: portable tests and literal fixtures.
- `example.py`: standard-library-only usage example.
- `pyproject.toml`: optional installation metadata.
- `ALGORITHM.md`: finder implementation notes.
- `VALIDATION.md`: verification of this extracted snapshot.
- `SHA256SUMS.txt`: file-integrity manifest, excluding the manifest itself.

The nine package source files are unchanged copies of the working conversion
package extracted on 2026-09-19. The test runner has been made portable; no
workspace paths or vendored dependencies are needed. Keep this directory intact
when distributing it.

References: M. A. Bekos, M. Gronemann, and C. N. Raftopoulou,
*Two-Page Book Embeddings of 4-Planar Graphs*, arXiv:1401.0684, Section 3;
and C. Musick, *Locally Minimal Bridge Presentations of Knots*, Section 1.1,
Figure 2, and Definition 4 of the accompanying manuscript.

For arXiv submission, place this directory as `anc/` alongside the article's
TeX sources in the submission archive. See the official
[ancillary-file instructions](https://info.arxiv.org/help/ancillary_files.html).


==> anc/SHA256SUMS.txt <==
df17b0d6cadcdcac56e6c672c327251be829c6c36ad2f7588923b21f3ace9da1  ALGORITHM.md
e8d774d4fd38c84e3e7f2c9292460f0782995cf958ddbdc4eb31fb56cd6ecb2c  example.py
0a3ec96f86945e47f040ffc77ce467b868541c4c35e7b23acb4b36f74bfaf65d  pd_subhamiltonian/__init__.py
cea0f27c15942c04d67bc5cb2d7a24c3e0f482166a357d5d78a5c79b256d2acb  pd_subhamiltonian/_bridge_route.py
b757ee49d5b52cc9bf1e1a5f9f4e37ef109face8b3854813f94dce5a27a30d86  pd_subhamiltonian/_construction.py
7ee6974da2eaa2e6da9f162c9723064a55481ecb85c8328d5a1eaab7da90c954  pd_subhamiltonian/_plane.py
d29f38c6228719cf579b22663ea78604a0220100d263cfa6fa79e733f879cf70  pd_subhamiltonian/_sentence.py
a23611f86efedfc0ec5ac8280c52f8f37bc84b58eec666a78a5711290007e879  pd_subhamiltonian/bridge.py
3dea56f45e8460986dacd27c07e9bfced1382b5b34a5bf157b67e86c6ab142b2  pd_subhamiltonian/bridge_decode.py
2323ce36b51d7e850d5c618988217826e983d9cf7b7bff0f55f5ba046af00dc8  pd_subhamiltonian/shadow.py
894d7a9a894100d797710515dacadba41251dc5afc3025a38fd840c5a40ca213  pd_subhamiltonian/verify.py
861c038cb78578480759a2d351597e5cec6268acb778b820a06ecd9a68ada622  pyproject.toml
a7e4d8a061b8727db5f44bde0952369bd47c6c2f78e1db9cd3c1c9e10808b9d1  README.md
a3814e320706271bdcb9cad13258f2e7087e2606ac2ebc4b353e35c369600ebc  run_tests.py
55f8851c298cc0d9c58b24e1c8237c94ab5394dd91d37a8ef67a600b86e4f929  tests/check_constructed.py
a0fd7372ac0a988ec6e98c354f765990a858a8feb38ff97287178ad8f213b61e  tests/families.py
ab292f8e8070b451d79cdd1931c092666f6389877941582061aac17199def0ef  tests/knot_diagram.py
be5160f5d63715c020288e7c48bc0b24b16fc373d4e7b3dffea16dc2ad680a97  tests/regression_pd.py
835db5c96119dad340a1dd6a91ff02cad8c484b2d777f7b11142d1000971dcd5  tests/roundtrip_knots.py
90941c2c6a673608ad10974b6e817731d5d9abade82eed7ebfbbf54aeb1af7b5  tests/test_bridge.py
0845331c47480f60fb59defd646b800cbde6c38e9cdfbdb37793ee9640348a7f  tests/test_bridge_decode.py
d426e73a38aeb521433394f64671e10e2e06522135fb04dc8f97c297bfc36c27  tests/test_constructor.py
f0db9c677bc4b20c6d641a754674669c1fe4e22217aea3555bbf912a7b36b48d  tests/test_shadow.py
0fe43ab7fa7e8882f5f5d18a45ff3d552ddcb5b7ab5d1656b60ec45b1474afc7  tests/unknot43.json
5d2c9f79e95bf04ce3563bc8d639e220f4ade9155e11f49222ffdbcb44bae97b  VALIDATION.md


==> anc/VALIDATION.md <==
# Validation of the extracted snapshot

Extraction date: 2026-09-19. Runtime used for validation: Python 3.12.14.

- All nine `pd_subhamiltonian/*.py` files match the working conversion package
  byte for byte. Extraction did not change either algorithm.
- The bundled standard-library test suite passed **48/48 tests**.
- The bundled example produced order `[2, 1, 3, 0]` and sentence
  `+afb-chd+ebf-gdh;fgdebcha`.
- The extended Spherogram test passed **249/249 prime-knot round trips** through
  ten crossings: 1, 1, 2, 3, 7, 21, 49, and 165 knots at crossings 3 through 10.
- Tests were run with Python's isolated-import mode. Imported conversion
  modules were checked to come from this directory, not the parent project.
- The installation metadata built a wheel successfully in a separate scratch
  directory. Its nine source modules were verified byte for byte and no
  reduction package or tests were accidentally included in the wheel.
- No bridge-reduction module, virtual environment, build products, bytecode,
  or external paper files are included.

The optional round-trip test uses Spherogram 2.4.1. Its comparison is of the
complete knot diagram up to renumbering, orientation reversal, and mirror;
it does not establish minimal bridge number. The software here constructs
orders and converts diagrams, and makes no bridge-minimization claim.

`SHA256SUMS.txt` lists every included file except itself. For example, on systems
providing `sha256sum`, run `sha256sum -c SHA256SUMS.txt` from this directory.


==> anc/example.py <==
"""Run with Python 3.12+; no optional packages needed."""
from pd_subhamiltonian import subhamiltonian_order
from pd_subhamiltonian.bridge import bridge_sentence


def main():
    pd = [(7, 4, 0, 5), (3, 0, 4, 1), (1, 7, 2, 6), (5, 3, 6, 2)]
    order = subhamiltonian_order(pd)
    print('Subhamiltonian order:', order)
    print('Three-page bridge sentence:', bridge_sentence(pd, order))


if __name__ == '__main__':
    main()


==> anc/pd_subhamiltonian/__init__.py <==
"""Subhamiltonian orders for planar-diagram shadows."""

from .shadow import parse_pd
from .verify import page_assignment
from ._construction import Construction, ConstructionError
from ._plane import components, induced, edge


def subhamiltonian_order(pd_code) -> list[int]:
    """Construct a subhamiltonian order of a PD code's abstract shadow.

    ``pd_code`` is an iterable of four-integer rows, as returned by
    Spherogram's ``Link.PD_code()``. The returned list is a permutation of
    ``range(len(pd_code))``; its last vertex connects cyclically to its first.
    Re-embedding is allowed. Arc labels, over/under data and link orientation
    do not affect the abstract shadow. The input is never modified.

    Uses the constructive boundary algorithm in Section 3 of Bekos, Gronemann
    and Raftopoulou (arXiv:1401.0684), followed by independent certification.
    Time and worst-case working space are O(n**2), for n crossings.

    Empty input returns []; one- and two-vertex inputs use the natural spine
    order convention, not a simple graph cycle of length at least three.
    Raises ValueError for malformed or nonplanar PD codes. ConstructionError
    indicates an internal invariant or certification failure; no search
    fallback or uncertified order is returned.
    """
    shadow = parse_pd(pd_code)
    g = {v: [] for v in range(len(shadow.pd))}
    representatives = {}
    for d, t in enumerate(shadow.twin):
        u, v = d // 4, t // 4
        if u != v:
            representatives.setdefault(edge(u, v), min(d, t))
    for d, t in enumerate(shadow.twin):
        u, v = d // 4, t // 4
        if u != v and representatives[edge(u, v)] == min(d, t):
            g[u].append(v)
    constructor = Construction(len(g))
    order = []
    for part in components(g):
        local, _ = constructor.solve(induced(g, part))
        order.extend(local)
    if page_assignment(shadow.pd, order) is None:
        raise ConstructionError("The constructed order failed independent certification")
    return order


__all__ = ["subhamiltonian_order", "parse_pd", "page_assignment", "ConstructionError"]


==> anc/pd_subhamiltonian/_bridge_route.py <==
"""A fixed-PD-rotation certificate for a prescribed cyclic vertex order.

This is separate from the abstract-shadow constructor.  At a vertex, the
inside darts and outside darts must form two intervals in its PD rotation.
Within an interval their other ends must occur in the appropriate spine
order.  With degree four these local constraints are unary/binary, except
for a component consisting of four parallel edges (handled directly).
"""

from itertools import product, combinations


class IncompatibleOrder(ValueError):
    """The supplied order does not extend the PD's planar rotation."""


def _two_sat(n, clauses):
    """A literal (v, b) means variable v equals b. Iterative Kosaraju."""
    g, rev = [[] for _ in range(2*n)], [[] for _ in range(2*n)]
    for (v, a), (w, b) in clauses:
        x, y = 2*v+a, 2*w+b
        g[x ^ 1].append(y)
        rev[y].append(x ^ 1)
        g[y ^ 1].append(x)
        rev[x].append(y ^ 1)
    seen, finish = set(), []
    for root in range(2*n):
        if root in seen:
            continue
        seen.add(root)
        stack = [(root, iter(g[root]))]
        while stack:
            v, todo = stack[-1]
            w = next(todo, None)
            if w is None:
                finish.append(v)
                stack.pop()
            elif w not in seen:
                seen.add(w)
                stack.append((w, iter(g[w])))
    comp = [-1] * (2*n)
    count = 0
    for root in reversed(finish):
        if comp[root] != -1:
            continue
        comp[root] = count
        stack = [root]
        while stack:
            for w in rev[stack.pop()]:
                if comp[w] == -1:
                    comp[w] = count
                    stack.append(w)
        count += 1
    if any(comp[2*v] == comp[2*v+1] for v in range(n)):
        raise IncompatibleOrder(
            "No two-page routing of this order preserves the PD rotation; "
            "an abstract subhamiltonian certificate alone is insufficient")
    return [int(comp[2*v+1] > comp[2*v]) for v in range(n)]


def _states(shadow, v, pos):
    """(N darts, S darts), each in the original counterclockwise rotation."""
    darts = list(range(4*v, 4*v+4))
    n = len(pos)
    result = []
    for k in range(4):
        rot = darts[k:] + darts[:k]
        for size in range(5):
            sides = (tuple(rot[:size]), tuple(rot[size:]))
            valid = True
            for page, side in enumerate(sides):
                ranks = []
                for i, d in enumerate(side):
                    t = shadow.twin[d]
                    if t // 4 == v:
                        # A loop lies wholly in one disk and cannot enclose
                        # another port leading to that disk's boundary.
                        if t not in side or abs(side.index(t)-i) != 1:
                            valid = False
                            break
                    else:
                        ranks.append((pos[t//4]-pos[v]) % n)
                if ranks != sorted(ranks, reverse=bool(page)):
                    valid = False
                if not valid:
                    break
            if valid:
                result.append(sides)
    return result


def _port_order(state):
    return tuple(reversed(state[0])) + state[1]


def _parallel_ok(shadow, v, state, w, other):
    """Parallel edges in a disk have opposite endpoint orders."""
    for page in range(2):
        a = [d for d in _port_order(state)
             if d in state[page] and shadow.twin[d]//4 == w]
        b = [shadow.twin[d] for d in _port_order(other)
             if d in other[page] and shadow.twin[d]//4 == v]
        if a != b[::-1]:
            return False
    return True


def route(shadow, order):
    """Return local N/S dart intervals and original-arc page colors.

    Every successful result is checked as a book embedding with *distinct*
    dart endpoints.  Equal-neighbor and loop ambiguities are resolved without
    search over diagrams.  Total time and space are O(n**2).
    """
    pos = {v: i for i, v in enumerate(order)}
    arcs = shadow.edges
    variables = {label: i for i, (label, _, _) in enumerate(arcs)}
    var = [variables[shadow.pd[d//4][d % 4]] for d in range(4*len(order))]
    candidates = [_states(shadow, v, pos) for v in range(len(order))]
    clauses = []
    # Alternation of four distinct original vertices forces opposite pages.
    intervals = [tuple(sorted((pos[u], pos[v]))) for _, u, v in arcs]
    for i, (a, b) in enumerate(intervals):
        for j in range(i):
            c, d = intervals[j]
            if a < c < b < d or c < a < d < b:
                clauses.extend([((i, 0), (j, 0)), ((i, 1), (j, 1))])
    neighbors = [{shadow.twin[d]//4 for d in range(4*v, 4*v+4)
                  if shadow.twin[d]//4 != v} for v in range(len(order))]
    for v, states in enumerate(candidates):
        ids = sorted({var[d] for d in range(4*v, 4*v+4)})
        valid = set()
        for north, south in states:
            coloring = {var[d]: 0 for d in north}
            coloring.update({var[d]: 1 for d in south})
            valid.add(tuple(coloring[i] for i in ids))
        if not valid:
            raise IncompatibleOrder(f"Order contradicts the cyclic PD ports at crossing {v}")
        if (len(ids) == 4 and len(neighbors[v]) == 1
                and len(neighbors[next(iter(neighbors[v]))]) == 1):
            # Four parallel edges have identical external conflicts. They
            # may share a page, but another interleaved component can force
            # which page that is, so do not fix an absolute color here.
            for i in ids[1:]:
                clauses.extend([((ids[0], 0), (i, 1)),
                                ((ids[0], 1), (i, 0))])
            continue
        local = []
        for i in range(len(ids)):
            for a in range(2):
                if not any(bits[i] == a for bits in valid):
                    local.append(((i, 1-a), (i, 1-a)))
            for j in range(i):
                for a, b in product(range(2), repeat=2):
                    if not any(bits[i] == a and bits[j] == b for bits in valid):
                        local.append(((i, 1-a), (j, 1-b)))
        represented = {bits for bits in product(range(2), repeat=len(ids))
                       if all(bits[i] == a or bits[j] == b
                              for (i, a), (j, b) in local)}
        if represented != valid:
            raise RuntimeError("Non-binary degree-four routing constraint")
        clauses.extend([((ids[i], a), (ids[j], b)) for (i, a), (j, b) in local])
    colors = _two_sat(len(arcs), clauses)
    choices = [[s for s in states
                if all(colors[var[d]] == page
                       for page in range(2) for d in s[page])]
               for states in candidates]
    selected = [s[0] for s in choices]
    # A vertex whose nonloop ports all have the same neighbor can have an
    # ambiguous cut in its cyclic rotation. Its only neighbor resolves it.
    done = set()
    for v in order:
        if v in done or len(neighbors[v]) != 1:
            continue
        w = next(iter(neighbors[v]))
        if len(neighbors[w]) == 1:
            match = next(((a, b) for a in choices[v] for b in choices[w]
                          if _parallel_ok(shadow, v, a, w, b)), None)
            if match is None:
                raise IncompatibleOrder("Parallel arcs cannot follow the specified rotation")
            selected[v], selected[w] = match
            done.update((v, w))
        else:
            match = next((s for s in choices[v]
                          if _parallel_ok(shadow, v, s, w, selected[w])), None)
            if match is None:
                raise IncompatibleOrder("Parallel arcs cannot follow the specified rotation")
            selected[v] = match
            done.add(v)
    # Independent endpoint-level certificate also checks loops and parallels.
    positions = {d: i for i, d in enumerate(
        d for v in order for d in _port_order(selected[v]))}
    expanded = [(var[d], *sorted((positions[d], positions[t])))
                for d, t in enumerate(shadow.twin) if d < t]
    for (i, a, b), (j, c, d) in combinations(expanded, 2):
        if colors[i] == colors[j] and (a < c < b < d or c < a < d < b):
            raise IncompatibleOrder("No certified routing for the PD arc-end order")
    return tuple(selected), {label: colors[i] for label, i in variables.items()}


==> anc/pd_subhamiltonian/_construction.py <==
"""Constructive boundary peeling from Section 3 of Bekos et al."""

from ._plane import (edge, induced, mirror, edges, faces, blocks, bridge_blocks,
                     components, ports, outer_walk, slice_rotation, enclosed)


class ConstructionError(RuntimeError):
    """A construction invariant was violated."""


class Construction:
    def __init__(self, n):
        self.next_id = n

    def fresh(self):
        result = self.next_id
        self.next_id += 1
        return result

    @staticmethod
    def run(task):
        """Evaluate recursive construction tasks without Python call recursion."""
        stack = [task]
        result = None
        try:
            while stack:
                try:
                    child = stack[-1].send(result)
                except StopIteration as done:
                    stack.pop()
                    result = done.value
                else:
                    stack.append(child)
                    result = None
            return result
        finally:
            for pending in reversed(stack):
                pending.close()

    def solve(self, g):
        return self.run(self.connected(g))

    def connected(self, g):
        if len(g) == 1:
            return list(g), {}
        bs = blocks(g)
        if len(bs) == 1:
            if len(bs[0]) == 1:
                return list(g), {bs[0][0]: 0}
            return (yield self.initial(g))
        incident = {v: [] for v in g}
        vertex_sets = []
        for i, es in enumerate(bs):
            vs = {v for e in es for v in e}
            vertex_sets.append(vs)
            for v in vs:
                incident[v].append(i)
        order, pages, visited = [], {}, set()
        todo = [(0, None)]
        while todo:
            i, attach = todo.pop()
            if i in visited:
                continue
            visited.add(i)
            h = induced(g, vertex_sets[i])
            local, ps = (yield self.initial(h)) if len(h) > 2 else (list(h), {bs[i][0]: 0})
            if attach is None:
                order = local
            else:
                k = local.index(attach)
                local = local[k:] + local[:k]
                k = order.index(attach)
                order[k + 1:k + 1] = local[1:]
            pages.update(ps)
            for v in h:
                todo.extend((j, v) for j in incident[v] if j not in visited)
        return order, pages

    def initial(self, g):
        if len(g) <= 2:
            return list(g), {e: 0 for e in edges(g)}
        candidates = faces(g)
        chosen = None
        for f in candidates:
            vs = set(f)
            if len(vs) == len(f) and all(sum(w in vs for w in g[v]) == 2 for v in f):
                if chosen is None or len(f) < len(chosen):
                    chosen = f
        if chosen is None:
            g, chosen = self.chordless_face(g, candidates[0])
        cycle = chosen[:]
        for i, v in enumerate(cycle):
            if len(g[v]) < 4:
                return (yield self.region(g, cycle[i + 1:] + cycle[:i + 1]))
        # Figure 16: initialization when every outer vertex has degree four.
        last, first, previous = cycle[-1], cycle[0], cycle[-2]
        vr, vl = slice_rotation(g[last], first, previous)
        inside = induced(g, set(g) - set(cycle))
        parts, _ = bridge_blocks(inside)
        piece_sets = [set(part) for part in parts]
        owner = {v: part for part in piece_sets for v in part}
        boundary = set(cycle)
        other = lambda v: any(w in boundary and w != last for u in owner[v] for w in g[u])
        if not other(vr) and other(vl):
            # Reflection followed by a cyclic change of the starting vertex.
            g = mirror(g)
            cycle = cycle[-2::-1] + cycle[-1:]
            first, previous = cycle[0], cycle[-2]
            vr, vl = vl, vr
        h = {v: ns[:] for v, ns in g.items()}
        if other(vr):
            a, b, c = self.fresh(), self.fresh(), self.fresh()
            h[last] = [a, b, vl, previous]
            h[a], h[b], h[c] = [b, last], [c, last, a], [first, vr, b]
            h[first] = [c if w == last else w for w in h[first]]
            h[vr] = [c if w == last else w for w in h[vr]]
            order, ps = yield self.region(h, cycle + [a, b, c])
            mapping = {a: last, b: last, c: last}
            pages = {edge(mapping.get(u, u), mapping.get(v, v)): p
                     for (u, v), p in ps.items() if mapping.get(u, u) != mapping.get(v, v)}
            return [v for v in order if v not in mapping], pages
        extra = self.fresh()
        h[last] = [first, extra, previous]
        h[extra] = [last, vr, vl]
        for v in (vr, vl):
            h[v] = [extra if w == last else w for w in h[v]]
        order, ps = yield self.region(h, cycle)
        consecutive = abs(order.index(last) - order.index(extra)) == 1
        pages = {edge(last if u == extra else u, last if v == extra else v): p
                 for (u, v), p in ps.items() if {u, v} != {last, extra}}
        if not consecutive:
            pages[edge(last, vr)] = pages[edge(last, vl)] = 1
        return [v for v in order if v != extra], pages

    @staticmethod
    def chordless_face(g, face):
        # Theorem 2: slide the other side of a separation pair past its chord.
        # At both endpoints, the chord becomes incident to the new outer face.
        g = {v: ns[:] for v, ns in g.items()}
        face = face[:]
        while True:
            pos = {v: i for i, v in enumerate(face)}
            best = None
            for i, v in enumerate(face):
                for w in g[v]:
                    j = pos.get(w, -1)
                    if j > i + 1 and not (i == 0 and j == len(face) - 1):
                        if best is None or j - i < best[1] - best[0]:
                            best = i, j
            if best is None:
                return g, face
            i, j = best
            u, v = face[i], face[j]
            forward, previous = face[i + 1], face[j - 1]
            ns = g[u]
            k = ns.index(forward)
            ns = ns[k:] + ns[:k]
            g[u] = [w for w in ns if w != v] + [v]
            ns = g[v]
            k = ns.index(previous)
            ns = ns[k:] + ns[:k]
            g[v] = ns[:1] + [u] + [w for w in ns[1:] if w != u]
            face = face[i:j + 1]

    def region(self, g, cycle, attachments=None):
        """Interior above the spine; consecutive boundary edges below it."""
        cycle = list(cycle)
        attachments = attachments or {}
        if len(cycle) < 2 or len(set(cycle)) != len(cycle):
            raise ConstructionError("Region boundary must be a simple cycle")
        degree = {v: len(g[v]) + int(len(cycle) == 2 and v in cycle) for v in g}
        if degree[cycle[-1]] == 4:
            if degree[cycle[0]] < 4:
                order, pages = yield self.region(mirror(g), cycle[::-1], self.mirror_attachments(attachments))
                return order[::-1], pages
            raise ConstructionError("IP-4: neither boundary endpoint has spare degree")
        boundary = set(cycle)
        chords = [w for w in g[cycle[0]]
                  if w in boundary and w not in (cycle[1], cycle[-1])]
        if degree[cycle[0]] == 4 and len(chords) == 1:
            return (yield self.separating_chords(g, cycle, attachments))

        order = cycle[:]
        pages = {edge(a, b): 0 for a, b in zip(cycle, cycle[1:])}
        pages[edge(cycle[0], cycle[-1])] = 1
        for a in cycle:
            for b in g[a]:
                if b in boundary and edge(a, b) not in pages:
                    pages[edge(a, b)] = 1
        interior = induced(g, set(g) - boundary)
        if not interior:
            return (yield self.plug(order, pages, cycle, attachments))
        parts, bridges = bridge_blocks(interior)
        pieces = {self.fresh(): set(part) for part in parts}
        owner = {v: q for q, part in pieces.items() for v in part}
        owner.update({v: v for v in cycle})
        rotations = {q: ports(g, part) for q, part in pieces.items()}
        quotient = {q: [owner[w] for _, w in ps] for q, ps in rotations.items()}
        positions = {v: i for i, v in enumerate(cycle)}
        marked = {}
        right = {}
        for i, v in enumerate(cycle):
            internal = slice_rotation(g[v], cycle[(i + 1) % len(cycle)], cycle[i - 1])
            if internal:
                right[v] = edge(v, internal[0])
        for q, ps in rotations.items():
            attached = [(v, w) for v, w in ps if w in boundary]
            if not attached:
                continue
            first = min(positions[w] for _, w in attached)
            candidates = [edge(v, w) for v, w in attached if positions[w] == first]
            v = cycle[first]
            marked[q] = right[v] if right[v] in candidates else candidates[0]

        before = {v: [] for v in cycle}
        after = {v: [] for v in cycle}
        for v in cycle:
            anchors = [q for q, e in marked.items() if v in e]
            if len(anchors) == 2:
                anchors.sort(key=lambda q: marked[q] == right[v])
                after[v].extend(anchors)
            elif anchors:
                q = anchors[0]
                goes_left = (v == cycle[-1] or
                             (degree[v] == 4 and marked[q] != right[v]))
                (before if goes_left else after)[v].append(q)
        order = [u for v in cycle for u in (*before[v], v, *after[v])]

        # Each record retains its original edge as well as its contracted ends.
        drawn = [(e, e[0], e[1], p) for e, p in pages.items()]
        for q, ps in rotations.items():
            for v, w in ps:
                if w in boundary:
                    drawn.append((edge(v, w), q, w, int(marked[q] != edge(v, w))))
        anchors = set(marked)
        ancillary = {q: [r for r in quotient[q] if r not in boundary and r not in anchors]
                     for q in pieces if q not in anchors}
        trees = []
        pos = {v: i for i, v in enumerate(order)}
        for part in components(ancillary):
            leaves = {r for q in part for r in quotient[q] if r in anchors}
            if len(leaves) < 2:
                raise ConstructionError("An ancillary tree has fewer than two anchors")
            leaves = sorted(leaves, key=pos.__getitem__)
            trees.append((pos[leaves[-1]] - pos[leaves[0]], part, leaves))
        # Properly contained anchor intervals precede containing intervals.
        trees.sort(key=lambda item: item[0])
        for e in bridges:
            q, r = owner[e[0]], owner[e[1]]
            if q in anchors and r in anchors:
                drawn.append((e, q, r, 1))

        tree_info = {}
        for _, part, leaves in trees:
            vertices = set(part) | set(leaves)
            root = leaves[0]
            parent = {root: None}
            children = {}
            preorder = []
            todo = [root]
            while todo:
                q = todo.pop()
                preorder.append(q)
                ns = quotient[q]
                if parent[q] is not None:
                    k = ns.index(parent[q])
                    ns = ns[k + 1:] + ns[:k]
                cs = [r for r in ns if r in vertices and r != parent[q]]
                children[q] = cs
                for r in cs:
                    parent[r] = q
                todo.extend(reversed(cs))
            if [q for q in preorder if q in anchors] != leaves:
                raise ConstructionError("Anchor order disagrees with the plane tree")
            batch, previous = [], root
            for q in preorder[1:]:
                if q in anchors:
                    if batch:
                        self.insert_gap(order, drawn, previous, q, batch)
                        batch = []
                    previous = q
                else:
                    batch.append(q)
            ranges = {}
            for q in reversed(preorder):
                if q in anchors:
                    ranges[q] = (q, q)
                else:
                    ranges[q] = (ranges[children[q][0]][0], ranges[children[q][-1]][1])
                    tree_info[q] = (parent[q], children[q], ranges, leaves)
            for q in part:
                for v, w in rotations[q]:
                    r = owner[w]
                    if r == parent[q]:
                        drawn.append((edge(v, w), q, r, 1))
                for r in children[q]:
                    if r in anchors:
                        v, w = next((v, w) for v, w in rotations[q] if owner[w] == r)
                        drawn.append((edge(v, w), q, r, 1))

        expansion = {}
        plans = {}
        for q in reversed(order[:]):
            if q not in pieces:
                continue
            part = pieces[q]
            if len(part) == 1:
                expansion[q] = (list(part), {})
                continue
            if q in anchors:
                e = marked[q]
                port = next((v, w) for v, w in rotations[q] if edge(v, w) == e)
            else:
                parent, children, ranges, _ = tree_info[q]
                port = next((v, w) for v, w in rotations[q] if owner[w] == parent)
            w0, outside = port
            face = outer_walk(g, part, port)
            face = face[:1] + face[:0:-1]
            if q in anchors:
                exceptional = any(w not in part for w in
                                  slice_rotation(g[w0], face[1], outside))
                first = exceptional
            else:
                first = True
                exceptional = any(w not in part for w in
                                  slice_rotation(list(reversed(g[w0])), face[-1], outside))
                if exceptional:
                    if len(children) < 2:
                        raise ConstructionError("Repositioning needs two child subtrees")
                    left, right_anchor = ranges[children[0]][1], ranges[children[1]][0]
                    order.remove(q)
                    self.insert_gap(order, [r for r in drawn if q not in r[1:3]],
                                    left, right_anchor, [q])
            plans[q] = face, first
        self.tangency_gaps(order, drawn, cycle, attachments, marked, tree_info)
        for q, (face, first) in plans.items():
            local_order, local_pages = yield self.expand_piece(induced(g, pieces[q]), face, first)
            expansion[q] = (local_order, local_pages)
        pages = {e: p for e, _, _, p in drawn}
        for _, ps in expansion.values():
            pages.update(ps)
        order = [v for q in order for v in (expansion[q][0] if q in expansion else [q])]
        return (yield self.plug(order, pages, cycle, attachments))

    def tangency_gaps(self, order, drawn, cycle, attachments, marked, tree_info):
        """Lemma 13, including its obstructing marked-anchor case (Figure 12)."""
        for i, v in enumerate(cycle[1:-1], 1):
            if v not in attachments:
                continue
            vr = cycle[i + 1]
            pos = {q: k for k, q in enumerate(order)}
            obstructing = [q for q, e in marked.items()
                           if vr in e and pos[v] < pos[q] < pos[vr]]
            if obstructing:
                c = obstructing[0]
                moving = order[pos[c] + 1:pos[vr]]
                groups = {}
                for q in moving:
                    if q not in tree_info:
                        raise ConstructionError("Two marked anchors obstruct a tangency gap")
                    leaves = tree_info[q][3]
                    right_anchor = next(a for a in leaves if pos[a] > pos[vr])
                    groups.setdefault((leaves[0], right_anchor), []).append(q)
                moving_set = set(moving)
                order[:] = [q for q in order if q not in moving_set]
                pending = set(moving)
                for (_, right_anchor), batch in groups.items():
                    available = [r for r in drawn if r[1] not in pending and r[2] not in pending]
                    self.insert_gap(order, available, vr, right_anchor, batch)
                    pending.difference_update(batch)
                for k, (e, a, b, page) in enumerate(drawn):
                    if e == marked[c]:
                        drawn[k] = e, a, b, 1
            a, b = order.index(v), order.index(vr)
            order[a:b] = order[a + 1:b] + [v]
            for k, (e, u, w, page) in enumerate(drawn):
                if e == edge(v, vr):
                    drawn[k] = e, u, w, 1

    @staticmethod
    def mirror_attachments(attachments):
        result = {}
        todo = [(attachments, result)]
        while todo:
            source, target = todo.pop()
            for v, (g, c, children) in source.items():
                mirrored_children = {}
                target[v] = mirror(g), c[:1] + c[:0:-1], mirrored_children
                todo.append((children, mirrored_children))
        return result

    def plug(self, order, pages, cycle, attachments):
        for joint, (g, c, children) in attachments.items():
            i = cycle.index(joint)
            if i == 0:
                # Lemma 13 excludes the extreme boundary vertices. At the
                # left extreme, attach the child on the free side of the spine.
                child_order, child_pages = yield self.region(g, c[1:] + c[:1], children)
                if child_order[-1] != joint:
                    raise ConstructionError("Tangency child lost its attachment endpoint")
                a = order.index(joint)
                order[a:a] = child_order[:-1]
                pages.update(child_pages)
                continue
            child_order, child_pages = yield self.region(g, c, children)
            if child_order[0] != joint:
                raise ConstructionError("Tangency child lost its attachment endpoint")
            if i + 1 < len(cycle):
                successor = cycle[i + 1]
                a, b = order.index(joint), order.index(successor)
                if b != a + 1:
                    raise ConstructionError("Tangency gap was not cleared before expansion")
                pages[edge(joint, successor)] = 1
            a = order.index(joint)
            order[a + 1:a + 1] = child_order[1:]
            pages.update(child_pages)
        return order, pages

    @staticmethod
    def insert_gap(order, drawn, left, right, batch):
        pos = {v: i for i, v in enumerate(order)}
        a, b = pos[left], pos[right]
        if a >= b:
            raise ConstructionError("Reversed anchor interval")
        difference = [0] * (b - a + 1)
        for _, u, v, page in drawn:
            if not page:
                continue
            x, y = sorted((pos[u], pos[v]))
            if a <= x < y <= b:
                difference[x - a] += 1
                difference[y - a] -= 1
        covering = 0
        for k in range(b - a):
            covering += difference[k]
            if covering == 0:
                order[a + k + 1:a + k + 1] = batch
                return
        raise ConstructionError("No gap between consecutive anchors (Lemma 11)")

    def expand_piece(self, g, face, first):
        if len(set(face)) != len(face):
            return (yield self.expand_weak(g, face, first))
        cycle = face if first else face[1:] + face[:1]
        order, pages = yield self.region(mirror(g), cycle)
        return order, {e: 1 - p for e, p in pages.items()}

    def expand_weak(self, g, face, first):
        # Split the clockwise weak facial walk into its tangency-tree cycles.
        path, at, cycles = [], {}, []
        for v in face + face[:1]:
            if v in at:
                i = at[v]
                cycles.append(path[i:])
                for w in path[i + 1:]:
                    del at[w]
                path = path[:i + 1]
            else:
                at[v] = len(path)
                path.append(v)
        incident = {}
        for i, c in enumerate(cycles):
            for v in c:
                incident.setdefault(v, []).append(i)
        root = incident[face[0]][0]
        root_cycle = cycles[root]
        k = root_cycle.index(face[0])
        cycles[root] = root_cycle[k:] + root_cycle[:k]
        if not first:
            cycles[root] = cycles[root][1:] + cycles[root][:1]
        parent = {root: None}
        joints = {}
        visit, todo = [], [root]
        while todo:
            i = todo.pop()
            visit.append(i)
            for v in cycles[i]:
                for j in incident[v]:
                    if j not in parent:
                        parent[j], joints[j] = i, v
                        c = cycles[j]
                        k = c.index(v)
                        cycles[j] = c[k:] + c[:k]
                        todo.append(j)
        mg = mirror(g)
        specs = {}
        for i in reversed(visit):
            c = cycles[i]
            local_g = enclosed(mg, c)
            children = {}
            for j in visit:
                if parent[j] != i:
                    continue
                children[joints[j]] = specs[j]
            specs[i] = local_g, c, children
        order, pages = yield self.region(*specs[root])
        return order, {e: 1 - p for e, p in pages.items()}

    def separating_chords(self, g, cycle, attachments=None):
        # Figure 15: the increasing, separating path of boundary chords.
        pos = {v: i for i, v in enumerate(cycle)}
        attachments = attachments or {}
        path = [cycle[0]]
        while True:
            v = path[-1]
            i = pos[v]
            ns = [w for w in g[v] if w in pos and pos[w] > i + 1
                  and not (i == 0 and w == cycle[-1])]
            if not ns:
                break
            path.append(max(ns, key=pos.__getitem__))
        indices = [pos[v] for v in path]
        if len(path) == 1:
            raise ConstructionError("IP-5 violation has no separating chord")
        left_cycles = [cycle[a:b + 1] for a, b in zip(indices, indices[1:])]
        left_graphs = [enclosed(g, c) for c in left_cycles]
        j = indices[-1]
        if j == len(cycle) - 1:
            order, pages = [], {edge(cycle[0], cycle[-1]): 1}
            for h, c in zip(left_graphs, left_cycles):
                local, ps = yield self.region(h, c, {v: s for v, s in attachments.items() if v in c})
                order.extend(local if not order else local[1:])
                pages.update(ps)
            return order, pages
        right_cycle = path + cycle[j + 1:]
        right = enclosed(g, right_cycle)
        joint, old_first = path[-1], path[0]
        mapping = {v: joint for v in path}
        external = ports(right, set(path))
        h = {v: list(dict.fromkeys(mapping.get(w, w) for w in ns))
             for v, ns in right.items() if v not in mapping}
        h[joint] = list(dict.fromkeys(w for _, w in external))
        right_order, right_pages = yield self.region(h, [joint] + cycle[j + 1:],
            {v: s for v, s in attachments.items() if pos[v] > j})
        moved_first = len(left_graphs[0][old_first]) == 2
        if moved_first:
            first_graph = left_graphs[0]
            a, b = first_graph[old_first]
            reduced = {v: [w for w in ns if w != old_first]
                       for v, ns in first_graph.items() if v != old_first}
            for v, w in ((a, b), (b, a)):
                if w not in reduced[v]:
                    reduced[v] = [w if x == old_first else x for x in first_graph[v]]
            left_graphs[0] = reduced
            left_cycles[0] = left_cycles[0][1:]
        order, pages = [], {}
        for left, c in zip(left_graphs, left_cycles):
            local, ps = yield self.region(left, c, {v: s for v, s in attachments.items() if v in c})
            order.extend(local if not order else local[1:])
            pages.update(ps)
        if moved_first:
            if b not in g[a]:
                pages.pop(edge(a, b), None)
            order.extend(old_first if v == joint else v for v in right_order)
        else:
            order.extend(right_order[1:])
        # Restore edges by their actual endpoints, not their contracted names.
        for u, v in edges(right):
            if u in mapping and v in mapping:
                continue
            pages[edge(u, v)] = right_pages[edge(mapping.get(u, u), mapping.get(v, v))]
        for e, p in right_pages.items():
            if e[0] not in h or e[1] not in h:
                pages[e] = p
        if len(cycle) - j == 2:
            pages[edge(joint, cycle[-1])] = 0
            pages[edge(old_first, cycle[-1])] = 1
        if moved_first:
            pages[edge(old_first, cycle[1])] = 1
            pages[edge(old_first, path[1])] = 1
        return order, pages


==> anc/pd_subhamiltonian/_plane.py <==
"""Small rotation-system operations used by the constructive algorithm."""


def edge(u, v):
    return (u, v) if u < v else (v, u)


def induced(g, vertices):
    vertices = set(vertices)
    return {v: [w for w in g[v] if w in vertices] for v in g if v in vertices}


def mirror(g):
    return {v: list(reversed(ns)) for v, ns in g.items()}


def edges(g):
    return [edge(v, w) for v in g for w in g[v] if v < w]


def faces(g):
    seen = set()
    result = []
    for v in g:
        for w in g[v]:
            if (v, w) in seen:
                continue
            face = []
            a, b = v, w
            while (a, b) not in seen:
                seen.add((a, b))
                face.append(a)
                ns = g[b]
                a, b = b, ns[(ns.index(a) + 1) % len(ns)]
            result.append(face)
    return result


def components(g, excluded_edges=frozenset()):
    seen = set()
    result = []
    for root in g:
        if root in seen:
            continue
        seen.add(root)
        todo, part = [root], []
        while todo:
            v = todo.pop()
            part.append(v)
            for w in g[v]:
                if w not in seen and edge(v, w) not in excluded_edges:
                    seen.add(w)
                    todo.append(w)
        result.append(part)
    return result


def blocks(g):
    """Tarjan edge blocks, using an explicit DFS stack."""
    number, low, parent = {}, {}, {}
    pending, result = [], []
    for root in g:
        if root in number:
            continue
        number[root] = low[root] = len(number)
        parent[root] = None
        stack = [(root, iter(g[root]))]
        while stack:
            v, it = stack[-1]
            w = next(it, None)
            if w is not None:
                if w == parent[v]:
                    continue
                if w not in number:
                    parent[w] = v
                    number[w] = low[w] = len(number)
                    pending.append(edge(v, w))
                    stack.append((w, iter(g[w])))
                elif number[w] < number[v]:
                    low[v] = min(low[v], number[w])
                    pending.append(edge(v, w))
            else:
                stack.pop()
                p = parent[v]
                if p is not None:
                    low[p] = min(low[p], low[v])
                    if low[v] >= number[p]:
                        part, last = [], None
                        while last != edge(p, v):
                            last = pending.pop()
                            part.append(last)
                        result.append(part)
    return result


def bridge_blocks(g):
    bridges = {b[0] for b in blocks(g) if len(b) == 1}
    return components(g, bridges), bridges


def ports(g, vertices):
    """External darts in cyclic order around a connected bridgeless piece."""
    vertices = set(vertices)
    start = next(((v, w) for v in vertices for w in g[v] if w not in vertices), None)
    if start is None:
        return []
    result = [start]
    v, w = start
    while True:
        ns = g[v]
        w = ns[(ns.index(w) + 1) % len(ns)]
        if w in vertices:
            v, w = w, v
        elif (v, w) == start:
            return result
        else:
            result.append((v, w))


def outer_walk(g, part, port):
    """Exterior walk in the stored rotation convention, from a specified port."""
    h = induced(g, part)
    v, outside = port
    ns = g[v]
    k = ns.index(outside)
    w = next(ns[(k + j) % len(ns)] for j in range(1, len(ns) + 1)
             if ns[(k + j) % len(ns)] in h)
    result, a, b = [], v, w
    while True:
        result.append(a)
        ns = h[b]
        a, b = b, ns[(ns.index(a) + 1) % len(ns)]
        if (a, b) == (v, w):
            return result


def slice_rotation(ns, start, stop):
    result = []
    i = (ns.index(start) + 1) % len(ns)
    while ns[i] != stop:
        result.append(ns[i])
        i = (i + 1) % len(ns)
    return result


def enclosed(g, cycle):
    """Subgraph inside a region-oriented simple boundary, including its edges."""
    boundary = set(cycle)
    allowed = {}
    todo = []
    for i, v in enumerate(cycle):
        a, b = cycle[(i + 1) % len(cycle)], cycle[i - 1]
        ns = slice_rotation(g[v], a, b)
        allowed[v] = set(ns) | {a, b}
        todo.extend(w for w in ns if w not in boundary)
    vertices = set(boundary)
    while todo:
        v = todo.pop()
        if v in vertices:
            continue
        vertices.add(v)
        todo.extend(w for w in g[v] if w not in vertices)
    return {v: [w for w in g[v] if w in vertices and
                (v not in boundary or w in allowed[v]) and
                (w not in boundary or v in allowed[w])]
            for v in g if v in vertices}



==> anc/pd_subhamiltonian/_sentence.py <==
"""Literal normalization and traversal labeling at the sentence boundary."""


def normalize_word(page, word, circle):
    """Normalize internal doubles and both ends; endpoints are kept distinct."""
    previous = {v: circle[i-1] for i, v in enumerate(circle)}
    middle = []
    for v in word[1:-1]:
        if middle and middle[-1] == v:
            middle.pop()
        else:
            middle.append(v)
    start, stop = 0, len(middle)
    while start < stop and middle[start] in (word[0], previous[word[0]]):
        start += 1
        page = 'S' if page == 'N' else 'N'
    while stop > start and middle[stop-1] in (word[-1], previous[word[-1]]):
        stop -= 1
    return page, [word[0], *middle[start:stop], word[-1]]


def traversal_words(words, mate):
    """Orient and order bridge words by alternating bridge and underpass."""
    by_end = {v: i for i, (_, w) in enumerate(words) for v in (w[0], w[-1])}
    unused = set(by_end)
    result, terminals = [], []
    while unused:
        v = min(unused)
        while v in unused:
            page, word = words[by_end[v]]
            if word[-1] == v:
                if len(word) % 2:
                    page = 'S' if page == 'N' else 'N'
                word = word[::-1]
            result.append((page, word))
            terminals.extend((word[0], word[-1]))
            unused.difference_update((word[0], word[-1]))
            v = mate[word[-1]]
    return result, terminals


==> anc/pd_subhamiltonian/bridge.py <==
"""Three-page bridge sentences, following main.pdf, Section 1.1/Definition 4.

The existing abstract-shadow constructor is not changed. A supplied order is
accepted only with a separate certificate respecting the original PD rotation.
"""

from dataclasses import dataclass
from itertools import combinations
from operator import index
from string import ascii_lowercase

from .shadow import parse_pd
from ._bridge_route import IncompatibleOrder, route
from ._sentence import normalize_word, traversal_words


@dataclass(frozen=True, order=True)
class ArcEnd:
    """A particular occurrence of an arc label, even for a self-loop."""

    crossing: int
    slot: int

    @property
    def terminal(self):
        """Stable terminal ID: 2*v for slot a, 2*v+1 for slot c."""
        if self.slot not in (0, 2):
            raise ValueError("Only underpass ends are terminals")
        return 2*self.crossing + self.slot//2


@dataclass(frozen=True)
class Underpass:
    crossing: int
    ends: tuple[ArcEnd, ArcEnd]


@dataclass(frozen=True)
class BridgePath:
    """Alternating original-arc and over-transition steps through arc ends.

    Consecutive pairs ends[0:2], ends[2:4], ... are original PD arcs.
    Steps ends[1]->ends[2], ends[3]->ends[4], ... are b<->d transitions.
    Closed paths also join their last end to their first by an over-transition.
    """

    ends: tuple[ArcEnd, ...]
    arc_labels: tuple[int, ...]
    closed: bool = False


@dataclass(frozen=True)
class SplitPD:
    pd: tuple[tuple[int, ...], ...]
    underpasses: tuple[Underpass, ...]
    bridges: tuple[BridgePath, ...]


class ClosedBridgeError(ValueError):
    """An all-over link component has no terminals in this construction."""


def _split(shadow):
    def end(d):
        return ArcEnd(d//4, d % 4)

    used, paths = set(), []

    def walk(start, closed=False):
        darts, labels = [], []
        d = start
        while d not in used:
            t = shadow.twin[d]
            used.update((d, t))
            darts.extend((end(d), end(t)))
            labels.append(shadow.pd[d//4][d % 4])
            if t % 2 == 0:
                break
            d = 4*(t//4) + (t % 4 + 2) % 4
        paths.append(BridgePath(tuple(darts), tuple(labels), closed))

    # Starting at each unused underpass end gives every open merged bridge.
    for d in range(0, len(shadow.twin), 2):
        if d not in used:
            walk(d)
    # Retain, rather than silently discard, components having no underpass.
    for d in range(len(shadow.twin)):
        if d not in used:
            walk(d, closed=True)
    underpasses = tuple(Underpass(v, (ArcEnd(v, 0), ArcEnd(v, 2)))
                        for v in range(len(shadow.pd)))
    return SplitPD(shadow.pd, underpasses, tuple(paths))


def split_pd(pd_code) -> SplitPD:
    """Form all explicit a<->c edges and merge only b<->d transitions.

    Arc-end identities and original labels are retained. No simplification,
    link orientation assumption, or geometry is involved in this operation.
    """
    return _split(parse_pd(pd_code))


@dataclass(frozen=True, order=True)
class BindingPoint:
    """One actual point on the binding circle, before grammar compression.

    kind is 'terminal', 'underpass' (mandatory bridge puncture), or 'extra'.
    terminal is the point's terminal ID, or the nearest westward terminal for
    a puncture. Distinct punctures may intentionally share that letter.
    """

    crossing: int
    kind: str
    terminal: int


@dataclass(frozen=True)
class BridgeWord:
    path: BridgePath
    points: tuple[BindingPoint, ...]
    pages: tuple[str, ...]

    @property
    def letters(self):
        return tuple(p.terminal for p in self.points)

    @property
    def sign(self):
        return '+' if self.pages[0] == 'N' else '-'


@dataclass(frozen=True)
class BridgeEmbedding:
    """The sentence plus its explicit graph and binding-circle certificate."""

    split: SplitPD
    order: tuple[int, ...]
    binding: tuple[BindingPoint, ...]
    bridges: tuple[BridgeWord, ...]

    @property
    def circle(self):
        return tuple(p.terminal for p in self.binding if p.kind == 'terminal')

    @property
    def underpasses(self):
        return self.split.underpasses

    def sentence(self, labels=None, *, normalize=True) -> str:
        """Serialize Definition 4. '+' is north, '-' south, ';' the circle.

        Up to 26 terminals use lowercase Roman letters. Larger examples
        use positive integers starting at 1, separated by periods within
        each bridge word and the circle word. Pass 2*n distinct
        single-character labels to select a custom alphabet instead. Labels
        follow knot traversal: bridge a->b, underpass b->c, bridge c->d.
        Both end-normalizations and internal cancellation are applied before
        returning text. normalize=False exposes the pre-normalization word
        for exact original-diagram audits.
        """
        n = len(self.circle)
        separator = ''
        if labels is None:
            labels = tuple(ascii_lowercase[:n]) if n <= 26 else tuple(
                str(i+1) for i in range(n))
            separator = '.' if n > 26 else ''
        else:
            labels = tuple(labels)
            if (len(labels) != n
                    or any(not isinstance(s, str) or len(s) != 1
                           or s.isspace() or s in '+-;{}.' for s in labels)
                    or len(set(labels)) != n):
                raise ValueError("Supply one distinct nonreserved character per terminal")
        words = [(b.pages[0], list(b.letters)) for b in self.bridges]
        if normalize:
            words = [normalize_word(page, word, self.circle) for page, word in words]
        words, traversal = traversal_words(words, {v: v ^ 1 for v in self.circle})
        names = dict(zip(traversal, labels))
        body = [('+' if page == 'N' else '-') + separator.join(names[t] for t in word)
                for page, word in words]
        return ''.join(body) + ';' + separator.join(names[t] for t in self.circle)

    def validate(self) -> None:
        """Check incidences, page noncrossing and reconstruction of the PD.

        The reconstruction uses only binding order and signed bridge paths,
        not the stored original-arc labels, to verify all original port pairs.
        """
        n = len(self.order)
        terminals = [p for p in self.binding if p.kind == 'terminal']
        if len(terminals) != 2*n or sorted(self.circle) != list(range(2*n)):
            raise ValueError("The binding must contain each terminal exactly once")
        expected_pairs = {frozenset(e.terminal for e in u.ends) for u in self.underpasses}
        if {frozenset(self.circle[i:i+2]) for i in range(0, 2*n, 2)} != expected_pairs:
            raise ValueError("Consecutive terminal pairs must be the underpasses")
        pos = {p: i for i, p in enumerate(self.binding)}
        if len(pos) != len(self.binding):
            raise ValueError("Binding points must be distinct")
        west = terminals[-1].terminal if terminals else None
        for p in self.binding:
            if p.kind == 'terminal':
                west = p.terminal
            elif p.terminal != west:
                raise ValueError("Puncture letter is not its nearest westward terminal")
        incidence = {p: [] for p in self.binding}
        arcs = []
        for b in self.bridges:
            if len(b.pages) != len(b.points)-1 or not b.pages:
                raise ValueError("Invalid bridge word length")
            if b.points[0].kind != 'terminal' or b.points[-1].kind != 'terminal':
                raise ValueError("A bridge must start and end at terminals")
            if (b.points[0].terminal != b.path.ends[0].terminal
                    or b.points[-1].terminal != b.path.ends[-1].terminal):
                raise ValueError("Bridge endpoints disagree with their PD arc ends")
            for i, page in enumerate(b.pages):
                if page not in ('N', 'S') or (i and b.pages[i-1] == page):
                    raise ValueError("Bridge pages must alternate")
                a, c = b.points[i:i+2]
                if a not in pos or c not in pos:
                    raise ValueError("Bridge point is missing from the binding")
                incidence[a].append(page)
                incidence[c].append(page)
                arcs.append((page, *sorted((pos[a], pos[c]))))
        for p, pages in incidence.items():
            if p.kind == 'terminal':
                if len(pages) != 1:
                    raise ValueError("Every terminal must meet exactly one bridge")
            elif sorted(pages) != ['N', 'S']:
                raise ValueError("Every puncture must join north to south")
        for (p, a, b), (q, c, d) in combinations(arcs, 2):
            if p == q and (a < c < b < d or c < a < d < b):
                raise ValueError("Bridge arcs intersect within a page")
        for v in self.order:
            local = [p for p in self.binding if p.crossing == v]
            if [p.kind for p in local] not in (
                    ['terminal', 'underpass', 'terminal'],
                    ['terminal', 'underpass', 'terminal', 'extra'],
                    ['extra', 'terminal', 'underpass', 'terminal']):
                raise ValueError("Crossing must have one mandatory and at most one extra puncture")
        # Recover the diagram from the three pages. Extra punctures are not
        # knot crossings; only punctures over U intervals create crossings.
        first_terminal = {self.circle[i]//2: self.circle[i]
                          for i in range(0, 2*n, 2)}
        recovered = []
        for b in self.bridges:
            t = b.points[0].terminal
            previous = ArcEnd(t//2, 2*(t % 2))
            for i, p in enumerate(b.points[1:-1], 1):
                if p.kind != 'underpass':
                    continue
                b_side = 'S' if first_terminal[p.crossing] % 2 == 0 else 'N'
                slot = 1 if b.pages[i-1] == b_side else 3
                recovered.append(tuple(sorted((previous, ArcEnd(p.crossing, slot)))))
                previous = ArcEnd(p.crossing, 4-slot)
            t = b.points[-1].terminal
            recovered.append(tuple(sorted((previous, ArcEnd(t//2, 2*(t % 2))))))
        shadow = parse_pd(self.split.pd)
        expected = [tuple(sorted((ArcEnd(d//4, d % 4), ArcEnd(t//4, t % 4))))
                    for d, t in enumerate(shadow.twin) if d < t]
        if sorted(recovered) != sorted(expected):
            raise ValueError("Three-page embedding does not reconstruct the original PD ports")


def _local_layout(north, south):
    """Figure 2, including rotations and the reversed same-sector detour."""
    exit_gap = (north + south)[0] % 4
    entry_gap = (exit_gap + len(north)) % 4
    first_slot = 0 if entry_gap in (0, 1) else 2
    before = (entry_gap == exit_gap
              and (len(north) == 4) != (entry_gap in (1, 3)))
    if before:
        first_slot = 2-first_slot
    extra_slot = None
    if (entry_gap in (0, 1)) == (exit_gap in (0, 1)):
        extra_slot = 1 if exit_gap in (1, 2) else 3
    return first_slot, before, extra_slot


def bridge_embedding(pd_code, order=None) -> BridgeEmbedding:
    """Construct and certify a 3-page bridge embedding for a PD and order.

    Uses the supplied order verbatim; a cyclic order incompatible with the PD
    rotation raises IncompatibleOrder. If omitted, order is obtained from the
    existing subhamiltonian_order function and is subject to the same check.
    It is never silently replaced. Runtime and working space are O(n**2).

    An all-over link component raises ClosedBridgeError: it has no terminal
    endpoints and cannot be represented by these bridge words without adding
    an underpass. Empty PD encodes no components and gives the empty sentence.
    """
    shadow = parse_pd(pd_code)
    if order is None:
        from . import subhamiltonian_order
        order = subhamiltonian_order(shadow.pd)
    try:
        order = tuple(index(v) for v in order)
    except TypeError as exc:
        raise ValueError("Order must contain integer crossing indices") from exc
    if len(order) != len(shadow.pd) or set(order) != set(range(len(shadow.pd))):
        raise ValueError("Order must be a permutation of the PD row indices")
    split = _split(shadow)
    if any(b.closed for b in split.bridges):
        raise ClosedBridgeError(
            "A link component passes over at every crossing and has no underpass "
            "endpoints; split_pd() retains it, but a bridge sentence needs an added underpass")
    states, colors = route(shadow, order)
    binding, terminals, punctures = [], {}, {}
    layouts = {}
    for v in order:
        north, south = states[v]
        layouts[v] = _local_layout(north, south)
    for i, v in enumerate(order):
        first_slot, before, extra_slot = layouts[v]
        first = 2*v + first_slot//2
        second = 2*v + (2-first_slot)//2
        a = BindingPoint(v, 'terminal', first)
        c = BindingPoint(v, 'terminal', second)
        main = BindingPoint(v, 'underpass', first)
        terminals[first], terminals[second] = a, c
        # Returning to the same side of the vertical over-strand needs
        # exactly one extra intersection (Figure 2(a) and 2(d)).
        extra = None
        if extra_slot is not None:
            previous = order[i-1]
            west = (2*previous + (2-layouts[previous][0])//2) if before else second
            extra = BindingPoint(v, 'extra', west)
        binding.extend(((extra,) if before else ()) + (a, main, c)
                       + ((extra,) if extra and not before else ()))
        from_b = ((extra, main) if extra_slot == 1 else (main, extra)) if extra else (main,)
        punctures[v] = {1: from_b, 3: from_b[::-1]}
        # At the mandatory intersection, b lies to the right of the oriented
        # a->c underpass, or left of c->a. This certifies crossing handedness.
        near_b = colors[shadow.pd[v][1]] ^ int(extra_slot == 1)
        if near_b != int(first_slot == 0):
            raise RuntimeError("Local detour changed the PD crossing rotation")
    words = []
    for path in split.bridges:
        points = [terminals[path.ends[0].terminal]]
        current_page = colors[path.arc_labels[0]]
        for i, end in enumerate(path.ends[1:-1:2]):
            local_points = punctures[end.crossing][end.slot]
            points.extend(local_points)
            current_page ^= len(local_points) % 2
            if current_page != colors[path.arc_labels[i+1]]:
                raise RuntimeError("Merged bridge does not follow the original arc pages")
        points.append(terminals[path.ends[-1].terminal])
        page = colors[path.arc_labels[0]]
        pages = tuple('NS'[(page+i) % 2] for i in range(len(points)-1))
        words.append(BridgeWord(path, tuple(points), pages))
    result = BridgeEmbedding(split, order, tuple(binding), tuple(words))
    result.validate()
    return result


def bridge_sentence(pd_code, order=None, *, labels=None, normalize=True) -> str:
    """Convenience wrapper returning just the serialized bridge sentence."""
    return bridge_embedding(pd_code, order).sentence(labels, normalize=normalize)


__all__ = ['ArcEnd', 'Underpass', 'BridgePath', 'SplitPD', 'split_pd',
           'BindingPoint', 'BridgeWord', 'BridgeEmbedding', 'bridge_embedding',
           'bridge_sentence', 'IncompatibleOrder', 'ClosedBridgeError']


==> anc/pd_subhamiltonian/bridge_decode.py <==
"""Decode the normalized knot sentences produced by bridge_sentence().

Only the sentence is used: labels are opaque, and no PD, crossing IDs, or
BindingPoint metadata are needed. Each underpass interval must contain exactly
at most one bridge puncture, as in the forward construction and its
normalization. Empty underpasses are contracted. Multi-component inputs
and arbitrary reduced presentations are outside this decoder's scope.
"""

import re
from collections import Counter

from .shadow import parse_pd


def _tokens(text, numeric=False):
    if numeric:
        if not re.fullmatch(r'[1-9][0-9]*(?:\.[1-9][0-9]*)*', text):
            raise ValueError('Expected period-separated positive integer labels')
        return text.split('.')
    tokens = re.findall(r'[^\s{}+;.\-]', text)
    if ''.join(tokens) != text:
        raise ValueError('Invalid sentence token; use letters or period-separated integers')
    return tokens


def sentence_to_pd(sentence: str) -> list[tuple[int, ...]]:
    """Recover a knot PD from a generated bridge sentence.

    Row and arc numbering may differ from the input PD. Cyclic crossing ports
    and crossing handedness are preserved at surviving crossings. Normalizing
    may remove Reidemeister-I crossings; a crossingless unknot returns [].
    ValueError rejects malformed
    sentences, multiple components, and presentations outside this format.
    """
    if not isinstance(sentence, str) or sentence.count(';') != 1:
        raise ValueError('A sentence must contain exactly one semicolon')
    body, circle_text = sentence.split(';')
    numeric = '.' in circle_text
    circle = _tokens(circle_text, numeric)
    if not circle or len(circle) % 2 or len(set(circle)) != len(circle):
        raise ValueError('The knot circle must contain distinct terminal pairs')
    position = {label: i for i, label in enumerate(circle)}
    words = re.findall(r'([+-])([^+-]+)', body)
    if ''.join(sign+word for sign, word in words) != body:
        raise ValueError('Every bridge word needs a sign and two endpoints')
    words = [(sign, _tokens(word, numeric)) for sign, word in words]
    if any(len(word) < 2 for _, word in words):
        raise ValueError('Every bridge word needs two endpoints')
    if any(t not in position for _, word in words for t in word):
        raise ValueError('Bridge word contains a label absent from the circle')
    if Counter(t for _, word in words for t in (word[0], word[-1])) != Counter(circle):
        raise ValueError('Each terminal must be a bridge endpoint exactly once')
    # Even circle gaps lie on U; odd gaps lie between U arcs. Thus the text
    # alone identifies mandatory crossings versus extra equator punctures.
    mandatory = Counter(position[t]//2 for _, word in words for t in word[1:-1]
                        if position[t] % 2 == 0)
    n = len(circle)//2
    if any(count > 1 for count in mandatory.values()):
        raise ValueError('Expected at most one bridge puncture over each underpass')
    mate = {circle[i]: circle[i ^ 1] for i in range(len(circle))}
    bridge_mate = {a: b for _, word in words for a, b in
                   ((word[0], word[-1]), (word[-1], word[0]))}
    seen, todo = set(), [circle[0]]
    while todo:
        t = todo.pop()
        if t not in seen:
            seen.add(t)
            todo.extend((mate[t], bridge_mate[t]))
    if len(seen) != len(circle):
        raise ValueError('Only one-component knots are supported')
    rows = [[None]*4 for _ in range(n)]
    next_arc = 0

    def terminal(label):
        i = position[label]
        return i//2, 2*(i % 2)

    def join(a, b):
        nonlocal next_arc
        for v, s in (a, b):
            if rows[v][s] is not None:
                raise ValueError('Crossing port used more than once')
            rows[v][s] = next_arc
        next_arc += 1

    for sign, word in words:
        previous = terminal(word[0])
        for i, label in enumerate(word[1:-1], 1):
            p = position[label]
            if p % 2:
                continue  # Extra puncture changes page, not the knot's PD.
            # The underpass runs from slot a to slot c in circle direction.
            # Its b side is S. Every interior letter toggles N/S, including
            # the extra punctures skipped above.
            incoming_south = (int(sign == '-') + i-1) % 2
            slot = 1 if incoming_south else 3
            join(previous, (p//2, slot))
            previous = (p//2, 4-slot)
        join(previous, terminal(word[-1]))
    parent = list(range(next_arc))
    def root(x):
        while parent[x] != x:
            parent[x] = parent[parent[x]]
            x = parent[x]
        return x
    for i, row in enumerate(rows):
        if not mandatory[i]:
            parent[root(row[0])] = root(row[2])
    pd = [tuple(root(x) for x in row) for i, row in enumerate(rows) if mandatory[i]]
    if not pd:
        return []
    shadow = parse_pd(pd)
    # Count link components by walking both arc and opposite-strand edges,
    # not shadow components (several link components can share crossings).
    seen, stack = set(), [0]
    while stack:
        d = stack.pop()
        if d in seen:
            continue
        seen.add(d)
        stack.extend((shadow.twin[d], 4*(d//4)+(d % 4+2) % 4))
    if len(seen) != 4*len(pd):
        raise ValueError('Only one-component knots are supported')
    return pd


def sentence_to_dt(sentence: str, *, flips=True):
    """Return Spherogram's DT code; include embedding flip bits by default.

    Spherogram is an optional dependency required only for this wrapper.
    Keeping flip bits records the planar embedding, including mirror choice.
    """
    from spherogram import Link
    return Link(sentence_to_pd(sentence)).DT_code(flips=flips)


__all__ = ['sentence_to_pd', 'sentence_to_dt']


==> anc/pd_subhamiltonian/shadow.py <==
"""Lossless, dependency-free parsing of Spherogram planar diagram codes."""

from collections import defaultdict
from dataclasses import dataclass
from operator import index


@dataclass(frozen=True)
class Shadow:
    """A rotation system; dart ``4*v+i`` is slot i in PD row v."""

    pd: tuple[tuple[int, ...], ...]
    twin: tuple[int, ...]
    components: tuple[tuple[int, ...], ...]
    faces: tuple[tuple[int, ...], ...]

    @property
    def edges(self):
        return tuple((self.pd[d // 4][d % 4], d // 4, t // 4)
                     for d, t in enumerate(self.twin) if d < t)


def parse_pd(pd_code) -> Shadow:
    """Validate multiplicities and genus, retaining loops and parallel edges.

    Labels may be arbitrary integers. Rows must list the four incident arcs
    cyclically, as in Spherogram's ``Link.PD_code()``. Crossing signs and strand
    orientations do not enter the shadow. No Link reconstruction or simplifying
    operation is performed, so vertex IDs remain input row indices.
    """
    try:
        pd = tuple(tuple(index(label) for label in row) for row in pd_code)
    except (TypeError, ValueError) as exc:
        raise ValueError("PD code must be an iterable of four-integer rows") from exc
    occurrences = defaultdict(list)
    for v, row in enumerate(pd):
        if len(row) != 4:
            raise ValueError(f"PD row {v} has length {len(row)}; expected 4")
        for i, label in enumerate(row):
            occurrences[label].append(4 * v + i)
    twin = [-1] * (4 * len(pd))
    for label, darts in occurrences.items():
        if len(darts) != 2:
            raise ValueError(f"Arc label {label} occurs {len(darts)} times; expected 2")
        a, b = darts
        twin[a], twin[b] = b, a

    unseen = set(range(len(pd)))
    components = []
    while unseen:
        root = min(unseen)
        unseen.remove(root)
        stack, component = [root], []
        while stack:
            v = stack.pop()
            component.append(v)
            for d in range(4 * v, 4 * v + 4):
                w = twin[d] // 4
                if w in unseen:
                    unseen.remove(w)
                    stack.append(w)
        components.append(tuple(sorted(component)))

    seen = set()
    faces = []
    for start in range(len(twin)):
        if start in seen:
            continue
        face, d = [], start
        while d not in seen:
            seen.add(d)
            face.append(d)
            t = twin[d]
            d = 4 * (t // 4) + (t % 4 + 1) % 4
        faces.append(tuple(face))
    component_id = {v: i for i, c in enumerate(components) for v in c}
    face_counts = [0] * len(components)
    for face in faces:
        face_counts[component_id[face[0] // 4]] += 1
    for c, count in zip(components, face_counts):
        # Four-valent components have E = 2V. Euler characteristic must be 2.
        if count - len(c) != 2:
            raise ValueError("PD rotation system is not planar (positive genus)")
    return Shadow(pd, tuple(twin), tuple(components), tuple(faces))


==> anc/pd_subhamiltonian/verify.py <==
"""Independent quadratic-time certification of an abstract shadow order.

This is a verifier, not the constructive algorithm from the paper. It permits
re-embedding the abstract shadow; it does not certify the original PD rotation.
"""

from collections import deque
from operator import index

from .shadow import parse_pd


def page_assignment(pd_code, order) -> dict[int, int] | None:
    """Return arc-label -> page (0 or 1), or None for an invalid book order.

    A ValueError denotes malformed input, including an order that is not a
    permutation of all input row indices. A None result means no assignment
    of the edges to two pages works for this particular vertex order.

    Alternating endpoints force two edges onto opposite pages. Thus the
    conflict graph must be bipartite. Loops and parallel edges are retained;
    loops can be drawn locally, and parallel arcs have identical conflicts.
    Empty, one-vertex and two-vertex shadows use the natural book-order
    convention (they do not have a simple Hamiltonian cycle of length >= 3).
    """
    shadow = parse_pd(pd_code)
    try:
        order = tuple(index(v) for v in order)
    except TypeError as exc:
        raise ValueError("Order must contain integer crossing indices") from exc
    if len(order) != len(shadow.pd) or set(order) != set(range(len(shadow.pd))):
        raise ValueError("Order must be a permutation of the PD row indices")
    positions = {v: i for i, v in enumerate(order)}
    arcs = [(label, *sorted((positions[u], positions[v])))
            for label, u, v in shadow.edges]
    conflicts = [[] for _ in arcs]
    for i, (_, a, b) in enumerate(arcs):
        for j in range(i):
            _, c, d = arcs[j]
            if a < c < b < d or c < a < d < b:
                conflicts[i].append(j)
                conflicts[j].append(i)
    colors = [-1] * len(arcs)
    for root in range(len(arcs)):
        if colors[root] != -1:
            continue
        colors[root] = 0
        queue = deque([root])
        while queue:
            v = queue.popleft()
            for w in conflicts[v]:
                if colors[w] == -1:
                    colors[w] = 1 - colors[v]
                    queue.append(w)
                elif colors[w] == colors[v]:
                    return None
    return {arc[0]: colors[i] for i, arc in enumerate(arcs)}


==> anc/pyproject.toml <==
[build-system]
requires = ["setuptools>=68"]
build-backend = "setuptools.build_meta"

[project]
name = "pd-subhamiltonian"
version = "0.2.0"
description = "Subhamiltonian orders and normalized three-page bridge sentences from PD codes"
readme = "README.md"
requires-python = ">=3.12"
dependencies = []

[project.optional-dependencies]
test = ["spherogram>=2.4", "networkx>=3"]

[tool.setuptools.packages.find]
include = ["pd_subhamiltonian*"]


==> anc/run_tests.py <==
"""Run the bundled tests, with imports confined to this extracted package."""
from pathlib import Path
import sys
import unittest

ROOT = Path(__file__).resolve().parent
sys.dont_write_bytecode = True
sys.path[:0] = [str(ROOT), str(ROOT/'tests')]


def main():
    suite = unittest.defaultTestLoader.discover(str(ROOT/'tests'))
    result = unittest.TextTestRunner(verbosity=1).run(suite)
    for name, module in list(sys.modules.items()):
        if name == 'pd_subhamiltonian' or name.startswith('pd_subhamiltonian.'):
            if not Path(module.__file__).resolve().is_relative_to(ROOT):
                raise RuntimeError(f'Test imported a package outside this directory: {name}')
    return 0 if result.wasSuccessful() else 1


if __name__ == '__main__':
    raise SystemExit(main())


==> anc/tests/check_constructed.py <==
"""Independent check of the internal page certificate, for development tests."""

def check(g, order, pages):
    assert len(order) == len(g) and set(order) == set(g), ('vertices', order, g)
    es = {(min(v, w), max(v, w)) for v in g for w in g[v]}
    assert set(pages) == es, ('edges', es - set(pages), set(pages) - es)
    pos = {v: i for i, v in enumerate(order)}
    intervals = [(min(pos[u], pos[v]), max(pos[u], pos[v]), pages[u, v], (u, v))
                 for u, v in es]
    for i, (a, b, p, e) in enumerate(intervals):
        for c, d, q, f in intervals[:i]:
            assert p != q or not (a < c < b < d or c < a < d < b), ('crossing', e, f, order)


==> anc/tests/families.py <==
"""Planar four-valent diagram families, without a Spherogram dependency."""


def doubled_cycle(n):
    return [(2 * ((i - 1) % n), 2 * i, 2 * i + 1,
             2 * ((i - 1) % n) + 1) for i in range(n)]


def nested_squares(layers):
    """Concentric quadrilaterals with radial edges; arbitrarily deep peeling."""
    g = {}
    for r in range(layers):
        for c in range(4):
            ns = []
            if r:
                ns.append(4 * (r - 1) + c)
            ns.append(4 * r + (c + 1) % 4)
            if r + 1 < layers:
                ns.append(4 * (r + 1) + c)
            ns.append(4 * r + (c - 1) % 4)
            g[4 * r + c] = ns
    labels = {}
    pd = []
    for v, ns in g.items():
        row = []
        for w in ns:
            e = min(v, w), max(v, w)
            if e not in labels:
                labels[e] = [sum(len(ids) for ids in labels.values())]
                r = v // 4
                if r in (0, layers - 1) and w // 4 == r and {v % 4, w % 4} in ({0, 1}, {2, 3}):
                    labels[e].append(labels[e][0] + 1)
            row.extend(labels[e] if v < w else labels[e][::-1])
        pd.append(tuple(row))
    return pd


==> anc/tests/knot_diagram.py <==
"""Complete combinatorial diagram comparison for one-component knots."""

from pd_subhamiltonian import parse_pd


def canonical_diagram(pd, *, allow_mirror=True):
    """Rooted traversal with crossing IDs, over/under visits and rotations.

    Minimize over starting darts, both traversal directions, and optionally
    global reflection. This compares the entire diagram, not a polynomial or
    crossing count. It does not perform Reidemeister moves or simplify knots.
    """
    shadow = parse_pd(pd)
    n = len(shadow.pd)
    if not n:
        raise ValueError('Expected a knot diagram with crossings')
    forms = []
    for root in range(4*n):
        visits, seen = [], set()
        d = root
        while d not in seen:
            seen.add(d)
            visits.append(d)
            d = shadow.twin[4*(d//4)+(d % 4+2) % 4]
        if d != root or len(visits) != 2*n:
            raise ValueError('Expected exactly one knot component')
        arrivals = {(d//4, d % 2): d % 4 for d in visits}
        rotations = {v: (arrivals[v, 1]-arrivals[v, 0]) % 4 for v in range(n)}
        ids = {}
        word = []
        for d in visits:
            v = d//4
            ids.setdefault(v, len(ids))
            word.append((ids[v], d % 2, rotations[v]))
        forms.append(tuple(word))
        if allow_mirror:
            forms.append(tuple((v, over, 4-r) for v, over, r in word))
    return min(forms)


==> anc/tests/regression_pd.py <==
TANGENCY = [(5,37,6,36),(43,5,44,4),(1,44,2,45),(2,46,3,45),
 (46,22,47,21),(19,23,20,22),(18,30,19,29),(15,29,16,28),
 (16,27,17,28),(26,12,27,11),(10,31,11,32),(32,40,33,39),
 (33,40,34,41),(7,35,8,34),(35,7,36,6),(8,42,9,41),
 (42,37,43,38),(38,10,39,9),(23,30,24,31),(13,24,14,25),
 (17,14,18,15),(25,12,26,13),(20,48,21,47),(3,48,0,49),(49,0,4,1)]

CROSSING = [(37,34,38,35),(33,38,34,39),(39,88,40,89),(87,60,88,61),
 (61,37,62,36),(62,35,63,36),(63,86,64,87),(42,85,43,86),
 (24,42,25,41),(28,25,29,26),(32,29,33,30),(1,30,2,31),
 (89,3,0,2),(3,7,4,6),(40,8,41,7),(23,9,24,8),(22,73,23,74),
 (91,75,92,74),(75,91,76,90),(71,77,72,76),(59,71,60,70),
 (69,67,70,66),(54,65,55,66),(53,65,54,64),(43,52,44,53),
 (51,84,52,85),(50,78,51,77),(78,50,79,49),(79,48,80,49),
 (47,45,48,44),(46,82,47,81),(80,83,81,84),(82,46,83,45),
 (55,59,56,58),(67,57,68,56),(57,69,58,68),(9,73,10,72),
 (10,99,11,90),(17,98,18,99),(95,17,96,16),(15,97,16,96),
 (14,94,15,93),(92,21,93,22),(11,20,12,21),(12,20,13,19),
 (18,14,19,13),(94,98,95,97),(27,4,28,5),(5,26,6,27),(31,0,32,1)]

MARKED_TANGENCY = [(149,144,150,145),(145,150,146,151),(169,147,170,146),
 (143,169,144,168),(167,173,168,172),(171,148,172,149),(151,170,152,171),
 (147,153,148,152),(153,174,154,175),(173,142,174,143),(141,163,142,162),
 (161,166,162,167),(175,160,124,161),(159,195,160,194),(158,193,159,194),
 (196,158,197,157),(197,156,198,157),(90,156,91,155),(154,92,155,91),
 (92,31,93,32),(30,55,31,56),(29,57,30,56),(28,139,29,140),
 (163,141,164,140),(164,27,165,28),(26,165,27,166),(25,125,26,124),
 (85,25,86,24),(86,89,87,90),(88,190,89,199),(198,191,199,192),
 (195,193,196,192),(190,88,191,87),(110,23,111,24),(123,3,110,2),
 (6,2,7,1),(7,108,0,109),(107,8,108,9),(16,10,17,9),(15,33,16,32),
 (14,33,15,34),(97,35,98,34),(96,51,97,52),(83,53,84,52),
 (82,53,83,54),(54,93,55,94),(81,95,82,94),(80,125,81,126),
 (126,75,127,76),(57,74,58,75),(138,74,139,73),(129,72,130,73),
 (128,78,129,77),(76,79,77,80),(78,128,79,127),(71,136,72,137),
 (58,138,59,137),(66,59,67,60),(60,67,61,68),(61,69,62,68),
 (69,63,70,62),(132,64,133,63),(134,132,135,131),(130,136,131,135),
 (133,64,134,65),(65,71,66,70),(84,95,85,96),(50,112,51,111),
 (20,49,21,50),(19,22,20,23),(119,19,120,18),(3,121,4,120),
 (4,121,5,122),(5,123,6,122),(17,106,18,107),(105,119,106,118),
 (104,117,105,118),(10,103,11,104),(11,103,12,102),(99,12,100,13),
 (13,100,14,101),(98,102,99,101),(116,184,117,183),(115,182,116,183),
 (37,114,38,115),(113,36,114,37),(112,36,113,35),(189,38,176,39),
 (47,176,48,177),(21,49,22,48),(46,178,47,177),(45,185,46,184),
 (44,181,45,182),(43,188,44,189),(42,188,43,187),(39,186,40,187),
 (185,179,186,178),(40,179,41,180),(41,181,42,180),(109,0,8,1)]


==> anc/tests/roundtrip_knots.py <==
"""DT -> PD -> bridge sentence -> PD -> DT for all prime knots through 10.

Run: python tests/roundtrip_knots.py --report tmp/knot-roundtrips.json
Requires the optional Spherogram test dependency. Only knots are tested.
"""

import argparse
import json
import sys
from collections import Counter
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from spherogram import Link
from spherogram.codecs import DTcodec
from pd_subhamiltonian import subhamiltonian_order
from pd_subhamiltonian.bridge import bridge_sentence
from pd_subhamiltonian.bridge_decode import sentence_to_pd, sentence_to_dt
from knot_diagram import canonical_diagram


PRIME_COUNTS = {3: 1, 4: 1, 5: 2, 6: 3, 7: 7, 8: 21, 9: 49, 10: 165}


def roundtrip(name):
    source = Link(name)
    if len(source.link_components) != 1:
        raise AssertionError(f'{name}: knot table input has multiple components')
    input_dt = source.DT_code(flips=True)
    # Start the tested pipeline from DT, not directly from the table's PD.
    pd = DTcodec(*input_dt).PD_code()
    expected = canonical_diagram(pd)
    if canonical_diagram(source.PD_code()) != expected:
        raise AssertionError(f'{name}: initial DT decoding changed the diagram')
    order = subhamiltonian_order(pd)
    sentence = bridge_sentence(pd, order)
    # The reverse functions receive only text. No forward embedding object,
    # original PD, original DT or original terminal-to-crossing map is passed.
    recovered_pd = sentence_to_pd(sentence)
    if canonical_diagram(recovered_pd) != expected:
        raise AssertionError(f'{name}: sentence decoding changed the diagram')
    output_dt = sentence_to_dt(sentence, flips=True)
    if len(output_dt[0]) != 1:
        raise AssertionError(f'{name}: output DT has multiple components')
    final_pd = DTcodec(*output_dt).PD_code()
    if canonical_diagram(final_pd) != expected:
        raise AssertionError(f'{name}: final DT decoding changed the diagram')
    if len(pd) != len(source.crossings) or len(final_pd) != len(pd):
        raise AssertionError(f'{name}: crossing count changed')
    return {'knot': name, 'crossings': len(pd), 'input_dt': input_dt,
            'order': order, 'sentence': sentence, 'output_dt': output_dt,
            'status': 'passed'}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--report', type=Path, help='Optional JSON report of every round trip')
    args = parser.parse_args()
    results, counts = [], Counter()
    for crossings, count in PRIME_COUNTS.items():
        for i in range(1, count+1):
            name = f'{crossings}_{i}'
            try:
                results.append(roundtrip(name))
            except Exception as exc:
                results.append({'knot': name, 'status': 'failed',
                                'error': f'{type(exc).__name__}: {exc}'})
                print(f'FAIL {name}: {type(exc).__name__}: {exc}', flush=True)
            else:
                counts[crossings] += 1
        print(f'{crossings} crossings: {counts[crossings]}/{count} passed', flush=True)
    passed = sum(counts.values())
    report = {'pipeline': 'DT -> PD -> bridge sentence -> PD -> DT',
              'comparison': 'complete diagram up to renumbering, reversal and mirror',
              'passed': passed, 'total': sum(PRIME_COUNTS.values()), 'results': results}
    if args.report:
        args.report.parent.mkdir(parents=True, exist_ok=True)
        args.report.write_text(json.dumps(report, indent=2)+'\n', encoding='utf-8')
    print(f'{passed}/{report["total"]} prime-knot round trips passed', flush=True)
    return int(passed != report['total'])


if __name__ == '__main__':
    raise SystemExit(main())


==> anc/tests/test_bridge.py <==
"""No optional dependencies: fixtures are literal Spherogram PD codes."""

from dataclasses import replace
from itertools import permutations
import unittest

from pd_subhamiltonian import page_assignment, subhamiltonian_order
from pd_subhamiltonian.bridge import (
    ArcEnd, bridge_embedding, bridge_sentence, split_pd,
    ClosedBridgeError, IncompatibleOrder, _local_layout,
)
from test_shadow import TREFOIL, FIGURE_EIGHT
from regression_pd import TANGENCY, CROSSING, MARKED_TANGENCY
from families import doubled_cycle, nested_squares
from pd_subhamiltonian._sentence import normalize_word
import re
import json
from pathlib import Path


LOOP_CHAIN = [(0, 0, 1, 2), (1, 3, 4, 2), (3, 5, 5, 4)]
ALL_OVER_COMPONENT = [(5, 3, 6, 2), (8, 0, 9, 3), (4, 8, 5, 7),
                      (6, 1, 7, 2), (9, 0, 4, 1)]
ABSTRACT_ONLY = [16, 15, 17, 12, 11, 10, 21, 9, 8, 7, 20, 19, 18,
                 6, 5, 4, 3, 2, 24, 23, 22, 13, 1, 14, 0]


class BridgeTests(unittest.TestCase):
    def test_normalized_traversal_sentence_k43(self):
        data = json.loads(Path(__file__).with_name('unknot43.json').read_text())
        e = bridge_embedding(data['pd'], data['order'])
        sentence = e.sentence()
        body, circle = sentence.split(';')
        circle = circle.split('.')
        words = re.findall(r'([+-])([^+-]+)', body)
        for i, (sign, text) in enumerate(words):
            word = text.split('.')
            self.assertEqual((word[0], word[-1]), (str(2*i+1), str(2*i+2)))
            page = 'N' if sign == '+' else 'S'
            self.assertEqual(normalize_word(page, word, circle), (page, word))
        pairs = {frozenset(circle[i:i+2]) for i in range(0, len(circle), 2)}
        self.assertEqual(pairs, {frozenset((str(i), str(i+1))) for i in range(2, 86, 2)} | {frozenset(('86','1'))})
        self.assertEqual(sum(len(w.split('.')) for _, w in words), 132)
        self.assertLess(len(sentence), len(e.sentence(normalize=False)))

    def test_both_end_normalizations_and_internal_doubles(self):
        # Initial a, terminal c, and internal bb all cancel. The initial
        # cancellation switches the first page; the terminal one does not.
        self.assertEqual(normalize_word('N', list('aabbcc'), list('abcd')),
                         ('S', list('ac')))

    def check(self, pd, order=None):
        result = bridge_embedding(pd, order)
        result.validate()  # Includes reconstruction of all original PD ports.
        n = len(pd)
        self.assertEqual(len(result.underpasses), n)
        self.assertEqual(len(result.bridges), n)
        self.assertEqual(sorted(result.circle), list(range(2*n)))
        length = sum(len(b.letters) for b in result.bridges)
        self.assertLessEqual(length, 4*n)
        self.assertGreaterEqual(length, 3*n)
        self.assertEqual(len(result.binding), length)
        return result

    def test_known_knots_and_regressions(self):
        for pd in [TREFOIL, FIGURE_EIGHT, TANGENCY, CROSSING, MARKED_TANGENCY]:
            with self.subTest(n=len(pd)):
                self.check(pd)

    def test_sentence(self):
        self.assertEqual(bridge_sentence(TREFOIL), '+aeb-cfd-ebf;edbcfa')
        self.assertEqual(bridge_sentence(FIGURE_EIGHT), '+afb-chd+ebf-gdh;fgdebcha')
        e = self.check(TREFOIL)
        self.assertEqual(e.sentence('abcdef'), '+aeb-cfd-ebf;edbcfa')
        for labels in ['abc', 'aaaaaa', 'abcde;', 'abcde.', ['a', 'b', [], 'd', 'e', 'f']]:
            with self.assertRaises(ValueError):
                e.sentence(labels)

    def test_large_alphabet_is_unambiguous(self):
        e = self.check(CROSSING)
        sentence = e.sentence()
        self.assertIn('100', sentence)
        self.assertNotIn('{', sentence)
        self.assertLessEqual(sentence.count('.'), sum(len(b.letters)-1 for b in e.bridges) + 99)
        self.assertEqual(set(sentence.split(';')[1].split('.')), {str(i) for i in range(1, 101)})

    def test_alphabet_threshold(self):
        small = self.check(doubled_cycle(13)).sentence()
        large = self.check(doubled_cycle(14)).sentence()
        self.assertNotIn('.', small)
        self.assertEqual(set(small.split(';')[1]), set('abcdefghijklmnopqrstuvwxyz'))
        self.assertEqual(set(large.split(';')[1].split('.')), {str(i) for i in range(1, 29)})

    def test_empty(self):
        self.assertEqual(bridge_sentence([], []), ';')
        self.assertEqual(split_pd([]).bridges, ())

    def test_loops_and_parallel_arcs(self):
        for pd in [[(0, 0, 1, 1)], [(0, 1, 2, 3), (3, 2, 1, 0)], LOOP_CHAIN]:
            for order in permutations(range(len(pd))):
                self.check(pd, order)
        split = split_pd([(0, 0, 1, 1)])
        self.assertEqual(split.underpasses[0].ends, (ArcEnd(0, 0), ArcEnd(0, 2)))
        self.assertEqual(split.bridges[0].ends,
                         (ArcEnd(0, 0), ArcEnd(0, 1), ArcEnd(0, 3), ArcEnd(0, 2)))
        self.assertEqual(split.bridges[0].arc_labels, (0, 1))

    def test_explicit_split_uses_each_arc_end_once(self):
        for pd in [TREFOIL, FIGURE_EIGHT, LOOP_CHAIN, ALL_OVER_COMPONENT]:
            split = split_pd(pd)
            ends = [e for b in split.bridges for e in b.ends]
            self.assertEqual(sorted(ends), [ArcEnd(v, s) for v in range(len(pd)) for s in range(4)])
            labels = [a for b in split.bridges for a in b.arc_labels]
            self.assertEqual(sorted(labels), sorted({a for row in pd for a in row}))
            for b in split.bridges:
                for i, label in enumerate(b.arc_labels):
                    a, c = b.ends[2*i:2*i+2]
                    self.assertEqual(pd[a.crossing][a.slot], label)
                    self.assertEqual(pd[c.crossing][c.slot], label)
                for a, c in zip(b.ends[1:-1:2], b.ends[2::2]):
                    self.assertEqual(a.crossing, c.crossing)
                    self.assertEqual({a.slot, c.slot}, {1, 3})

    def test_all_twenty_oriented_sector_choices(self):
        # Four sectors, with 0..4 ports on the north side. In particular,
        # entry==exit has two distinct incidence orders, not just one case.
        for k in range(4):
            rot = tuple(range(k, 4)) + tuple(range(k))
            for size in range(5):
                north, south = rot[:size], rot[size:]
                first, before, extra = _local_layout(north, south)
                b_page, d_page = int(1 in south), int(3 in south)
                self.assertEqual(b_page ^ int(extra == 1), int(first == 0))
                self.assertEqual(b_page ^ d_page, 1 ^ int(extra is not None))
                if before:
                    self.assertIn(size, (0, 4))
                    self.assertIsNotNone(extra)

    def test_supplied_order_is_not_changed(self):
        order = subhamiltonian_order(FIGURE_EIGHT)
        for p in [order, order[1:]+order[:1], order[::-1]]:
            self.assertEqual(self.check(FIGURE_EIGHT, p).order, tuple(p))

    def test_original_rotation_may_reject_abstract_order(self):
        self.assertIsNotNone(page_assignment(TANGENCY, ABSTRACT_ONLY))
        with self.assertRaisesRegex(IncompatibleOrder, 'PD rotation'):
            bridge_embedding(TANGENCY, ABSTRACT_ONLY)

    def test_invalid_input(self):
        for order in [[0, 0, 1], [0, 1], [0, 1, 4], ['x', 1, 2]]:
            with self.assertRaises(ValueError):
                bridge_embedding(TREFOIL, order)
        with self.assertRaises(ValueError):
            bridge_embedding([(0, 1, 0, 1)])

    def test_generators_and_input_not_modified(self):
        pd = [list(row) for row in FIGURE_EIGHT]
        snapshot = [row[:] for row in pd]
        order = subhamiltonian_order(pd)
        sentence = bridge_sentence(iter(pd), iter(order))
        self.assertEqual(sentence, bridge_sentence(pd, order))
        self.assertEqual(snapshot, pd)

    def test_mirror_relabel_and_crossing_reorder(self):
        for pd in [TREFOIL, FIGURE_EIGHT, LOOP_CHAIN]:
            self.check([tuple(-71-5*a for a in row) for row in pd])
            self.check([tuple(reversed(row)) for row in pd])
            self.check(list(reversed(pd)))

    def test_closed_over_component_is_not_dropped(self):
        self.assertTrue(any(b.closed for b in split_pd(ALL_OVER_COMPONENT).bridges))
        with self.assertRaises(ClosedBridgeError):
            bridge_embedding(ALL_OVER_COMPONENT)

    def test_split_link_and_interleaved_components(self):
        pd = TREFOIL + [tuple(a+6 for a in row) for row in TREFOIL]
        self.check(pd)
        # Each pair of vertices has four parallel arcs. Interleaving the two
        # components forces their arcs onto different pages.
        pd = [(0, 1, 2, 3), (3, 2, 1, 0), (4, 5, 6, 7), (7, 6, 5, 4)]
        self.check(pd, [0, 2, 1, 3])

    def test_families(self):
        self.check(doubled_cycle(100))
        # The synthetic nested-square PD includes an all-over component.
        with self.assertRaises(ClosedBridgeError):
            bridge_embedding(nested_squares(12))

    def test_certificate_detects_page_and_word_corruption(self):
        e = self.check(TREFOIL)
        b = e.bridges[0]
        bad = replace(b, pages=tuple('S' if p == 'N' else 'N' for p in b.pages))
        with self.assertRaises(ValueError):
            replace(e, bridges=(bad,)+e.bridges[1:]).validate()
        p = e.binding[1]
        corrupt = replace(p, terminal=(p.terminal+1) % 6)
        with self.assertRaises(ValueError):
            replace(e, binding=(e.binding[0], corrupt)+e.binding[2:]).validate()


if __name__ == '__main__':
    unittest.main()


==> anc/tests/test_bridge_decode.py <==
from itertools import permutations
import re
import unittest

from pd_subhamiltonian.bridge import bridge_sentence
from pd_subhamiltonian.bridge_decode import sentence_to_pd
from knot_diagram import canonical_diagram
from test_shadow import TREFOIL, FIGURE_EIGHT
from families import doubled_cycle


class BridgeDecodeTests(unittest.TestCase):
    def check(self, pd, order=None, labels=None):
        sentence = bridge_sentence(pd, order, labels=labels)
        recovered = sentence_to_pd(sentence)
        self.assertEqual(canonical_diagram(pd), canonical_diagram(recovered))
        return sentence

    def test_text_only_roundtrip(self):
        for pd in [TREFOIL, FIGURE_EIGHT]:
            self.check(pd)
        self.assertEqual(sentence_to_pd(bridge_sentence([(0, 0, 1, 1)])), [])
        raw = bridge_sentence([(0, 0, 1, 1)], normalize=False)
        self.assertEqual(canonical_diagram(sentence_to_pd(raw)), canonical_diagram([(0, 0, 1, 1)]))

    def test_all_small_orders(self):
        for pd in [TREFOIL, FIGURE_EIGHT]:
            for order in permutations(range(len(pd))):
                self.check(pd, order)

    def test_opaque_terminal_names(self):
        self.check(TREFOIL, labels='ZYXWVU')
        self.check(FIGURE_EIGHT, labels='hgfedcba')

    def test_period_separated_tokens(self):
        sentence = bridge_sentence(TREFOIL)
        sentence = re.sub(r'[a-z]+', lambda m: '.'.join(str(ord(c)-ord('a')+1)
                                                      for c in m[0]), sentence)
        self.assertEqual(canonical_diagram(sentence_to_pd(sentence)), canonical_diagram(TREFOIL))

    def test_generated_knots_across_alphabet_threshold(self):
        # Odd doubled cycles are single-component torus knots.
        for n in (13, 15):
            sentence = self.check(doubled_cycle(n))
            self.assertEqual('.' in sentence, n > 13)

    def test_word_order_and_direction_are_not_metadata(self):
        sentence = bridge_sentence(FIGURE_EIGHT)
        body, circle = sentence.split(';')
        reversed_words = []
        for sign, word in reversed(re.findall(r'([+-])([^+-]+)', body)):
            if len(word) % 2:
                sign = '-' if sign == '+' else '+'
            reversed_words.append(sign+word[::-1])
        recovered = sentence_to_pd(''.join(reversed_words)+';'+circle)
        self.assertEqual(canonical_diagram(recovered), canonical_diagram(FIGURE_EIGHT))

    def test_mirror_is_accepted(self):
        mirror = [(a, d, c, b) for a, b, c, d in TREFOIL]
        self.assertEqual(canonical_diagram(TREFOIL), canonical_diagram(mirror))
        self.assertNotEqual(canonical_diagram(TREFOIL, allow_mirror=False),
                            canonical_diagram(mirror, allow_mirror=False))
        self.check(mirror)

    def test_comparator_rejects_different_knots(self):
        self.assertNotEqual(canonical_diagram(TREFOIL), canonical_diagram(FIGURE_EIGHT))
        # A single crossing switch in the trefoil is not a global reflection.
        # This also checks a negative case with the SAME crossing count.
        row = TREFOIL[0]
        switched = [row[1:]+row[:1]] + TREFOIL[1:]
        self.assertNotEqual(canonical_diagram(TREFOIL), canonical_diagram(switched))

    def test_invalid_sentences(self):
        for sentence in ['', ';', '+01', '+01;;01', '+01;00', '+01;012',
                         '+0x1;01', '+001+01;01', '+{0}1;{0x}1',
                         '+1..2;1.2', '+0.1.2;1.2', '+01.1.2;1.2',
                         '+1.1.2;1.2.', '+{1}{1}{2};{1}{2}']:
            with self.subTest(sentence=sentence), self.assertRaises(ValueError):
                sentence_to_pd(sentence)


if __name__ == '__main__':
    unittest.main()


==> anc/tests/test_constructor.py <==
import sys
import unittest

from pd_subhamiltonian import subhamiltonian_order, page_assignment, parse_pd
from pd_subhamiltonian._construction import Construction
from pd_subhamiltonian._plane import faces
from families import doubled_cycle, nested_squares
from regression_pd import TANGENCY, CROSSING, MARKED_TANGENCY
from test_shadow import TREFOIL, FIGURE_EIGHT
from check_constructed import check


class ConstructorTests(unittest.TestCase):
    def assert_order(self, pd):
        order = subhamiltonian_order(pd)
        self.assertEqual(sorted(order), list(range(len(pd))))
        self.assertIsNotNone(page_assignment(pd, order))
        return order

    def test_empty_and_small(self):
        self.assertEqual(subhamiltonian_order([]), [])
        self.assertEqual(subhamiltonian_order([(0, 0, 1, 1)]), [0])
        self.assert_order([(0, 1, 2, 3), (3, 2, 1, 0)])

    def test_table_diagrams(self):
        for pd in [TREFOIL, FIGURE_EIGHT, TANGENCY, CROSSING, MARKED_TANGENCY]:
            with self.subTest(n=len(pd)):
                self.assert_order(pd)

    def test_input_identity_and_generator(self):
        original = [list(row) for row in FIGURE_EIGHT]
        snapshot = [row[:] for row in original]
        order = self.assert_order(original)
        self.assertEqual(original, snapshot)
        self.assertEqual(subhamiltonian_order(iter(original)), order)
        self.assertEqual(subhamiltonian_order(original), order)

    def test_relabel_and_mirror(self):
        for pd in [TREFOIL, FIGURE_EIGHT, TANGENCY, CROSSING, MARKED_TANGENCY]:
            self.assert_order([tuple(-100 - 7 * x for x in row) for row in pd])
            self.assert_order([tuple(reversed(row)) for row in pd])
            self.assert_order(list(reversed(pd)))

    def test_disconnected_and_cut_vertex(self):
        split = TREFOIL + [tuple(x + 6 for x in row) for row in FIGURE_EIGHT]
        self.assert_order(split)
        # A degree-four cutvertex joining two triangles. Complete the other
        # vertices to degree four using small loops in their outside sectors.
        self.assert_order([(0, 2, 3, 5), (0, 6, 6, 1), (1, 7, 7, 2),
                           (3, 8, 8, 4), (4, 9, 9, 5)])

    def test_deep_peeling_without_recursion_limit_changes(self):
        pd = nested_squares(90)
        self.assertEqual(len(parse_pd(pd).pd), 360)
        limit = sys.getrecursionlimit()
        try:
            sys.setrecursionlimit(100)
            self.assert_order(pd)
            self.assertEqual(sys.getrecursionlimit(), 100)
        finally:
            sys.setrecursionlimit(limit)

    def test_long_multigraph(self):
        self.assert_order(doubled_cycle(1000))

    def test_four_regular_simple_octahedron(self):
        # Octahedron, with cyclic rotations fixed independently of the solver.
        g = {0: [2, 3, 4, 5], 1: [5, 4, 3, 2], 2: [0, 5, 1, 3],
             3: [0, 2, 1, 4], 4: [0, 3, 1, 5], 5: [0, 4, 1, 2]}
        self.assertEqual(len(faces(g)), 8)
        check(g, *Construction(6).solve(g))

    def test_chordless_reembedding(self):
        # Two triangles sharing their diagonal; explicitly start at the
        # quadrilateral outer face to exercise the separation-pair slide.
        g = {0: [1, 2, 3], 1: [2, 0], 2: [3, 0, 1], 3: [0, 2]}
        outer = next(f for f in faces(g) if len(f) == 4)
        h, face = Construction.chordless_face(g, outer)
        self.assertEqual(len(face), 3)
        self.assertIn(face, [f[k:] + f[:k] for f in faces(h) for k in range(len(f))])
        self.assertEqual(len(faces(h)), 3)
        check(h, *Construction(4).run(Construction(4).region(h, face)))

    def test_bad_pd_is_rejected(self):
        with self.assertRaises(ValueError):
            subhamiltonian_order([(0, 1, 0, 1)])


if __name__ == '__main__':
    unittest.main()


==> anc/tests/test_shadow.py <==
import unittest

from pd_subhamiltonian.shadow import parse_pd
from pd_subhamiltonian.verify import page_assignment


TREFOIL = [(5, 2, 0, 3), (3, 0, 4, 1), (1, 4, 2, 5)]
FIGURE_EIGHT = [(7, 4, 0, 5), (3, 0, 4, 1), (1, 7, 2, 6), (5, 3, 6, 2)]


class ShadowTests(unittest.TestCase):
    def test_real_pd(self):
        shadow = parse_pd(FIGURE_EIGHT)
        self.assertEqual(len(shadow.faces), 6)
        self.assertEqual(len(shadow.edges), 8)
        self.assertEqual(shadow.components, ((0, 1, 2, 3),))
        for d, t in enumerate(shadow.twin):
            self.assertEqual(shadow.twin[t], d)

    def test_loops(self):
        shadow = parse_pd([(0, 0, 1, 1)])
        self.assertEqual(len(shadow.faces), 3)
        self.assertEqual(shadow.edges, ((0, 0, 0), (1, 0, 0)))

    def test_empty(self):
        self.assertEqual(parse_pd([]).components, ())
        self.assertEqual(page_assignment([], []), {})

    def test_split_shadow(self):
        pd = TREFOIL + [tuple(x + 6 for x in row) for row in TREFOIL]
        self.assertEqual(parse_pd(pd).components, ((0, 1, 2), (3, 4, 5)))
        self.assertIsNotNone(page_assignment(pd, list(range(6))))

    def test_nonplanar_rotation(self):
        with self.assertRaisesRegex(ValueError, "not planar"):
            parse_pd([(0, 1, 0, 1)])

    def test_bad_inputs(self):
        for pd in [[(0, 1, 2)], [(0, 0, 0, 0)], [(0, 1, 2, 3)], [[0.5] * 4]]:
            with self.subTest(pd=pd), self.assertRaises(ValueError):
                parse_pd(pd)

    def test_labels_need_not_be_contiguous(self):
        pd = [tuple(100 - 3 * x for x in row) for row in TREFOIL]
        self.assertEqual(len(parse_pd(pd).edges), 6)

    def test_page_assignment(self):
        assignment = page_assignment(TREFOIL, [0, 1, 2])
        self.assertEqual(set(assignment), set(range(6)))
        self.assertLessEqual(set(assignment.values()), {0, 1})
        self.assertIsNotNone(page_assignment(FIGURE_EIGHT, [0, 1, 2, 3]))

    def test_bad_order(self):
        for order in [[0, 0, 1], [0, 1], [0, 1, 3], [0, 1, 2.0]]:
            with self.subTest(order=order), self.assertRaises(ValueError):
                page_assignment(TREFOIL, order)

    def test_three_pairwise_alternating_edges(self):
        # Doubled planar six-cycle. In the bad order, edges 01, 23 and 45
        # pairwise alternate, making an odd cycle in the conflict graph.
        pd = [(2 * ((i - 1) % 6), 2 * i, 2 * i + 1,
               2 * ((i - 1) % 6) + 1) for i in range(6)]
        self.assertIsNotNone(page_assignment(pd, range(6)))
        self.assertIsNone(page_assignment(pd, [0, 2, 4, 1, 3, 5]))


if __name__ == "__main__":
    unittest.main()


==> anc/tests/unknot43.json <==
{
  "dt": [
    -22,
    -14,
    -68,
    -28,
    -72,
    -52,
    -34,
    66,
    60,
    86,
    64,
    -80,
    -56,
    -48,
    -74,
    -10,
    -54,
    4,
    58,
    18,
    84,
    -2,
    -24,
    -70,
    -8,
    -30,
    -76,
    78,
    46,
    82,
    40,
    20,
    -42,
    -36,
    -6,
    -26,
    -50,
    -12,
    -32,
    44,
    38,
    16,
    62
  ],
  "pd": [
    [
      86,
      22,
      1,
      21
    ],
    [
      42,
      1,
      43,
      2
    ],
    [
      2,
      13,
      3,
      14
    ],
    [
      3,
      34,
      4,
      35
    ],
    [
      4,
      68,
      5,
      67
    ],
    [
      68,
      6,
      69,
      5
    ],
    [
      6,
      28,
      7,
      27
    ],
    [
      48,
      7,
      49,
      8
    ],
    [
      8,
      72,
      9,
      71
    ],
    [
      30,
      10,
      31,
      9
    ],
    [
      10,
      51,
      11,
      52
    ],
    [
      74,
      12,
      75,
      11
    ],
    [
      12,
      34,
      13,
      33
    ],
    [
      65,
      14,
      66,
      15
    ],
    [
      15,
      82,
      16,
      83
    ],
    [
      59,
      17,
      60,
      16
    ],
    [
      17,
      38,
      18,
      39
    ],
    [
      85,
      18,
      86,
      19
    ],
    [
      19,
      63,
      20,
      62
    ],
    [
      63,
      21,
      64,
      20
    ],
    [
      22,
      80,
      23,
      79
    ],
    [
      44,
      23,
      45,
      24
    ],
    [
      24,
      56,
      25,
      55
    ],
    [
      70,
      26,
      71,
      25
    ],
    [
      26,
      47,
      27,
      48
    ],
    [
      28,
      74,
      29,
      73
    ],
    [
      50,
      29,
      51,
      30
    ],
    [
      76,
      32,
      77,
      31
    ],
    [
      32,
      53,
      33,
      54
    ],
    [
      66,
      35,
      67,
      36
    ],
    [
      57,
      37,
      58,
      36
    ],
    [
      37,
      80,
      38,
      81
    ],
    [
      39,
      61,
      40,
      60
    ],
    [
      83,
      40,
      84,
      41
    ],
    [
      64,
      42,
      65,
      41
    ],
    [
      43,
      79,
      44,
      78
    ],
    [
      45,
      57,
      46,
      56
    ],
    [
      46,
      69,
      47,
      70
    ],
    [
      72,
      49,
      73,
      50
    ],
    [
      52,
      75,
      53,
      76
    ],
    [
      77,
      54,
      78,
      55
    ],
    [
      81,
      59,
      82,
      58
    ],
    [
      61,
      85,
      62,
      84
    ]
  ],
  "order": [
    2,
    34,
    18,
    17,
    42,
    16,
    15,
    32,
    33,
    14,
    41,
    31,
    30,
    36,
    37,
    24,
    7,
    38,
    26,
    10,
    9,
    8,
    23,
    22,
    21,
    20,
    0,
    19,
    1,
    35,
    40,
    27,
    28,
    39,
    11,
    25,
    6,
    5,
    4,
    29,
    13,
    3,
    12
  ],
  "sentence": "+1.36-2.3.5+3.70.68.66.66-4.71-6.7+8.9-10.12.13.13-11.9.10.60-12.75.47-14.15.17-15.50.49.76-16.77.78.53-18.20.19.21+19.53.52-20.56.55.57-22.24.25-23.23.52.78-24.79.80.55-26.5.6.27.28.29-27.70-28.59+30.31.33+31.84.62-32.32.65.85+34.36.37-35.35.86.68+38.39.2.1.41+39.38.86+40.69-42.43.44.45-43.72+44.73-46.48.49-48.18.77-50.14.51.51-54.54.22.79-56.81+58.25.7.60.62.63.63-61.73.46.82.57.80+64.34.65-67.30.29.84-74.75-82.72.71.42.64.83;5.6.70.69.38.37.36.35.86.85.34.33.31.32.65.66.68.67.30.29.84.83.64.63.62.61.73.74.75.76.49.50.15.16.77.78.53.54.22.21.19.20.18.17.48.47.46.45.44.43.42.41.1.2.39.40.3.4.71.72.82.81.56.55.57.58.80.79.24.23.52.51.14.13.12.11.9.10.60.59.28.27.7.8.25.26"
}
